A Study of the Fundamental Performance Characteristics of GPUs and CPUs for Database Analytics (Extended Version)

There has been significant amount of excitement and recent work on GPU-based database systems. Previous work has claimed that these systems can perform orders of magnitude better than CPU-based database systems on analytical workloads such as those found in decision support and business intelligence applications. A hardware expert would view these claims with suspicion. Given the general notion that database operators are memory-bandwidth bound, one would expect the maximum gain to be roughly equal to the ratio of the memory bandwidth of GPU to that of CPU. In this paper, we adopt a model-based approach to understand when and why the performance gains of running queries on GPUs vs on CPUs vary from the bandwidth ratio (which is roughly 16x on modern hardware). We propose Crystal, a library of parallel routines that can be combined together to run full SQL queries on a GPU with minimal materialization overhead. We implement individual query operators to show that while the speedups for selection, projection, and sorts are near the bandwidth ratio, joins achieve less speedup due to differences in hardware capabilities. Interestingly, we show on a popular analytical workload that full query performance gain from running on GPU exceeds the bandwidth ratio despite individual operators having speedup less than bandwidth ratio, as a result of limitations of vectorizing chained operators on CPUs, resulting in a 25x speedup for GPUs over CPUs on the benchmark.

==> notebook/.ipynb_checkpoints/Roomba-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import json \n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "from itertools import cycle, islice\n",
    "import math\n",
    "import pandas as pd\n",
    "\n",
    "# These are the \"Tableau 20\" colors as RGB.    \n",
    "tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    \n",
    "             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    \n",
    "             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    \n",
    "             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    \n",
    "             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]\n",
    "\n",
    "for i in range(len(tableau20)):    \n",
    "    r, g, b = tableau20[i]    \n",
    "    tableau20[i] = (r / 255., g / 255., b / 255.)\n",
    "\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['font.family'] = 'sans-serif'\n",
    "plt.rcParams['font.sans-serif'] = 'Computer Modern Sans serif'\n",
    "plt.rcParams['text.latex.unicode'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "cpu_log = \"../logs/cl/cpu/\"\n",
    "gpu_log = \"../logs/az/gpu/\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "16.2697651248\n"
     ]
    }
   ],
   "source": [
    "# MB per s\n",
    "bw_cpu = 54199.0\n",
    "bw_gpu = 881805.0\n",
    "print bw_gpu/bw_cpu\n",
    "\n",
    "def geo_mean(iterable):\n",
    "    a = np.array(iterable)\n",
    "    return a.prod()**(1.0/len(a))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SIMD runtime [20.1699, 25.3649, 25.0259, 26.9094, 28.7686, 30.8401, 32.6368, 34.7841, 36.7918, 39.1155, 41.5903, 20.1961, 24.0557, 25.0799, 26.9343, 28.709, 30.7902, 32.5509, 34.7293, 36.828, 39.1174, 41.1604, 20.1033, 24.0476, 24.9448, 26.8929, 28.7109, 30.6509, 32.6292, 34.7634, 36.8368, 38.7424, 41.2976]\n",
      "[10.52804399057345, 11.385473432033065, 11.539116275627267, 11.859212940097368, 12.228147441412737, 12.558035677704304, 12.83633825477948, 12.895707161661882, 12.680399935205259, 12.541565235406848, 13.04170389663061]\n",
      "12.1903403856\n",
      "[16.2697651248178, 16.269765124817802, 16.269765124817802, 16.2697651248178, 16.2697651248178, 16.269765124817802, 16.2697651248178, 16.269765124817802, 16.2697651248178, 16.269765124817802, 16.2697651248178]\n",
      "16.2697651248\n",
      "20.1033\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x273.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# SELECT\n",
    "l = [[],[],[],[],[],[],[],[],[]]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "plt.rcParams[\"figure.figsize\"] = (7,4)\n",
    "\n",
    "data = open(gpu_log + 'select').readlines()\n",
    "data = [json.loads(x) for x in data[1:]]\n",
    "l[0] = [x['time_if_gpu'] for x in data]\n",
    "\n",
    "data = open(cpu_log + 'select').readlines()\n",
    "#data = open('../logs/db-ec2/cpu/select').readlines()\n",
    "# data = data.split('\\n')\n",
    "data = [json.loads(x) for x in data]\n",
    "l[1] = [x['time_if_cpu'] for x in data]\n",
    "l[2] = [x['time_if_pred_cpu'] for x in data]\n",
    "l[3] = [x['time_simd_cpu'] for x in data]\n",
    "\n",
    "print \"SIMD runtime\", l[3]\n",
    "\n",
    "for j in xrange(0,4):\n",
    "    for i in xrange(0,11):\n",
    "        l[j][i] = min(l[j][i],l[j][i+11],l[j][i+22])\n",
    "    l[j] = l[j][:11]\n",
    "\n",
    "x = [i/10.0 for i in xrange(0,11)]\n",
    "\n",
    "#l[2][0] = l[2][0]/1.4\n",
    "\n",
    "ax.plot(x, l[1], 'x-', color=tableau20[4], label='CPU If', linewidth=2)\n",
    "ax.plot(x, l[2], '+-', color=tableau20[2], label='CPU Pred', linewidth=2)\n",
    "ax.plot(x, l[3], '<-', color=tableau20[6], label='CPU SIMDPred', linewidth=2)\n",
    "\n",
    "t1 = [(2**28)*4 + (2**28)*4*(sel/10.0) for sel in xrange(0,11)]\n",
    "t1 = [w / (1000 * bw_cpu) for w in t1]\n",
    "\n",
    "ax.plot(x, t1, '--', color=tableau20[14], label='CPU Model', linewidth=2)\n",
    "\n",
    "ax.plot(x, l[0], 'x-', color=tableau20[10], label='GPU If', linewidth=2)\n",
    "ax.plot(x, l[0], '+-', color=tableau20[16], label='GPU Pred', linewidth=2)\n",
    "\n",
    "\n",
    "t2 = [(2**28)*4 + (2**28)*4*(sel/10.0) for sel in xrange(0,11)]\n",
    "t2 = [w / (1000 * bw_gpu) for w in t2]\n",
    "\n",
    "ax.plot(x, t2, '--', color=tableau20[12], label='GPU Model', linewidth=2)\n",
    "\n",
    "gains = [l[3][i] / l[0][i] for i in xrange(0, len(l[0]))]\n",
    "print(gains)\n",
    "print(sum(gains) / len(gains))\n",
    "\n",
    "gains = [t1[i] / t2[i] for i in xrange(0, len(l[0]))]\n",
    "print(gains)\n",
    "print(sum(gains) / len(gains))\n",
    "\n",
    "\n",
    "print l[3][0]\n",
    "print \n",
    "\n",
    "plt.legend(fontsize=9, bbox_to_anchor=(0.5, 1), frameon=False, ncol=2)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('Selectivity', fontsize=10)\n",
    "ax.set_xlim(0, 1)\n",
    "ax.set_ylim(0, 138)\n",
    "#ax.set_title('Select D from T WHERE D > x | len = 2^28', fontsize=10)\n",
    "\n",
    "plt.savefig('selectif.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BW Ratio 16.2697651248\n",
      "ratio1 16.5628630646\n",
      "ratio2 17.9580291076\n",
      "[] [3.86506, 3.86467, 3.86659]\n",
      "59.4333008358 3.65299070883\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x273.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# PROJECT\n",
    "l = [[],[],[],[],[],[],[],[],[]]\n",
    "fig, ax = plt.subplots()\n",
    "cpu = [90.544, 282.351]\n",
    "cpu_opt = [64.01, 69.58]\n",
    "gpu = []\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (6,3)\n",
    "\n",
    "# data = open(cpu_log + 'project').readlines()\n",
    "# data = [json.loads(x) for x in data[1:]]\n",
    "# l[0] = [x['time_proj_cpu'] for x in data]\n",
    "# l[1] = [x['time_proj_sigmoid_cpu'] for x in data]\n",
    "\n",
    "# cpu.append(min(l[0]))\n",
    "# cpu.append(min(l[1]))\n",
    "\n",
    "data = open(gpu_log + 'project').readlines()\n",
    "data = [json.loads(x) for x in data[1:]]\n",
    "l[2] = [x['time_proj_gpu'] for x in data]\n",
    "l[3] = [x['time_proj_sigmoid_gpu'] for x in data]\n",
    "\n",
    "gpu.append(min(l[2]))\n",
    "gpu.append(min(l[3]))\n",
    "\n",
    "index = np.arange(2)\n",
    "bar_width = 0.20\n",
    "offset = 0.15\n",
    "opacity = 0.7\n",
    "\n",
    "rects1 = ax.bar(index + offset, cpu, bar_width,\n",
    "                 alpha=opacity,\n",
    "                 color=tableau20[6],\n",
    "                 linewidth = 0,\n",
    "                 label='CPU')\n",
    "\n",
    "rects2 = ax.bar(index + offset + bar_width, cpu_opt, bar_width,\n",
    "                 alpha=opacity,\n",
    "                 color=tableau20[8],\n",
    "                 linewidth = 0,\n",
    "                 label='CPU-Opt')\n",
    "\n",
    "rects3 = ax.bar(index + bar_width*2 + offset, gpu, bar_width,\n",
    "                 alpha = opacity,\n",
    "                 color=tableau20[4],\n",
    "                 linewidth = 0,\n",
    "                 label='GPU')\n",
    "\n",
    "print \"BW Ratio\", bw_gpu / bw_cpu\n",
    "print \"ratio1\", cpu_opt[0] / gpu[0]\n",
    "print \"ratio2\", cpu_opt[1] / gpu[1]\n",
    "\n",
    "print l[0], l[2]\n",
    "\n",
    "# ax.plot(x, l[1], '.-', color=tableau20[4], label='CPU SelectIf')\n",
    "# l[2][0] = l[2][0]/1.4\n",
    "# ax.plot(x, l[2], '.-', color=tableau20[9], label='CPU SelectIf Pred')\n",
    "# ax.plot(x, l[3], '.-', color=tableau20[11], label='CPU SIMD')\n",
    "# ax.plot(x, l[0], '.-', color=tableau20[5], label='GPU SelectIf')\n",
    "\n",
    "t1 = (2**28)*3*4\n",
    "t1 = t1 / bw_cpu\n",
    "t1 = t1/1000\n",
    "\n",
    "t2 = (2**28)*3*4\n",
    "t2 = t2 / bw_gpu\n",
    "t2 = t2/1000\n",
    "\n",
    "print t1,t2\n",
    "\n",
    "def label_bars(ax, bars, text_format, **kwargs):\n",
    "    \"\"\"\n",
    "    Attaches a label on every bar of a regular or horizontal bar chart\n",
    "    \"\"\"\n",
    "    ys = [bar.get_y() for bar in bars]\n",
    "    y_is_constant = all(y == ys[0] for y in ys)  # -> regular bar chart, since all all bars start on the same y level (0)\n",
    "\n",
    "    if y_is_constant:\n",
    "        _label_bar(ax, bars, text_format, **kwargs)\n",
    "    else:\n",
    "        _label_barh(ax, bars, text_format, **kwargs)\n",
    "\n",
    "\n",
    "def _label_bar(ax, bars, text_format, **kwargs):\n",
    "    \"\"\"\n",
    "    Attach a text label to each bar displaying its y value\n",
    "    \"\"\"\n",
    "    max_y_value = ax.get_ylim()[1]\n",
    "    inside_distance = max_y_value * 0.05\n",
    "    outside_distance = max_y_value * 0.01\n",
    "\n",
    "    for bar in bars:\n",
    "        text = text_format.format(bar.get_height())\n",
    "        text_x = bar.get_x() + bar.get_width() / 2\n",
    "\n",
    "        \n",
    "        #is_inside = bar.get_height() >= max_y_value * 0.15\n",
    "        is_inside = False\n",
    "        if is_inside:\n",
    "            color = \"white\"\n",
    "            text_y = bar.get_height() - inside_distance\n",
    "        else:\n",
    "            color = \"black\"\n",
    "            text_y = bar.get_height() + outside_distance\n",
    "\n",
    "        ax.text(text_x, text_y, text, ha='center', va='bottom', color=color, **kwargs)\n",
    "\n",
    "\n",
    "def _label_barh(ax, bars, text_format, **kwargs):\n",
    "    \"\"\"\n",
    "    Attach a text label to each bar displaying its y value\n",
    "    Note: label always outside. otherwise it's too hard to control as numbers can be very long\n",
    "    \"\"\"\n",
    "    max_x_value = ax.get_xlim()[1]\n",
    "    distance = max_x_value * 0.0025\n",
    "\n",
    "    for bar in bars:\n",
    "        text = text_format.format(bar.get_width())\n",
    "\n",
    "        text_x = bar.get_width() + distance\n",
    "        text_y = bar.get_y() + bar.get_height() / 2\n",
    "\n",
    "        ax.text(text_x, text_y, text, va='center', **kwargs)\n",
    "\n",
    "ax.plot([-0.1, 1.8], [t1, t1], color=tableau20[9], linestyle='--', linewidth=2, label='CPU Model')\n",
    "ax.plot([-0.1, 1.8], [t2, t2], color=tableau20[5], linestyle='--', linewidth=2, label='GPU Model')\n",
    "ax.set_xlim(-0.1, 1.8)\n",
    "ax.set_ylim(0, 310)\n",
    "# ax.set_ylim(1, 310)\n",
    "# ax.set_yscale('log')\n",
    "ax.legend(loc=2, frameon=False, fontsize=10)\n",
    "\n",
    "value_format = \"{:.1f}\"  # displaying values as percentage with one fractional digit\n",
    "label_bars(ax, rects1, value_format)\n",
    "label_bars(ax, rects2, value_format)\n",
    "label_bars(ax, rects3, value_format)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "plt.xticks(index + 0.35, ('Q1', 'Q2'))\n",
    "\n",
    "plt.savefig('projectres.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAg8AAAFYCAYAAADURh9wAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/wN4MnKfLa7MWwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x105906990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# MEMORY WALL\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot([0, 30], [25, 25], color=tableau20[7], linestyle='-', linewidth=2)\n",
    "ax.plot([0, 30], [6, 6], color=tableau20[8], linestyle='-', linewidth=2)\n",
    "#ax.scatter(25, 50, s=20, c='red', marker='o')\n",
    "ax.scatter(20, 12, s=20, c=tableau20[8], marker='x')\n",
    "ax.scatter(20, 3, s=20, c=tableau20[8], marker='x')\n",
    "ax.scatter(8, 13, s=20, c=tableau20[7], marker='x')\n",
    "ax.scatter(8, 4, s=20, c=tableau20[7], marker='x')\n",
    "ax.set_ylabel('Thread Instructions/32-bit scan element', fontsize=10)\n",
    "ax.set_ylim(0,30)\n",
    "ax.set_xlim(0,30)\n",
    "ax.set_xticks([], [])\n",
    "fsize = 10\n",
    "ax.text(22, 25.5, r'memory wall GPU', fontsize=fsize)\n",
    "ax.text(22, 6.5, r'memory wall CPU', fontsize=fsize)\n",
    "ax.text(8.5, 3.5, r'Q1 GPU', fontsize=fsize)\n",
    "ax.text(8.5, 12.5, r'Q2 GPU', fontsize=fsize)\n",
    "ax.text(20.5, 2.5, r'Q1 CPU', fontsize=fsize)\n",
    "ax.text(20.5, 11.5, r'Q2 CPU', fontsize=fsize)\n",
    "\n",
    "plt.savefig('memorywall.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU Time: 3604\n",
      "GPU Time: 36.7913\n",
      "Ratio 97.9579411437\n"
     ]
    }
   ],
   "source": [
    "# SORT\n",
    "gpu = open(gpu_log + 'sort').readlines()\n",
    "gpu = gpu[1:4]\n",
    "gpu = [json.loads(x) for x in gpu]\n",
    "l1 = [x['time_sort_k_gpu'] for x in gpu]\n",
    "l = min(l1)\n",
    "\n",
    "cpu = open(cpu_log + 'sort').readlines()\n",
    "cpu = [json.loads(x) for x in cpu]\n",
    "m1 = [x['time_sort_cpu'] for x in cpu]\n",
    "m = min(m1)\n",
    "\n",
    "print \"CPU Time:\", m\n",
    "print \"GPU Time:\", l\n",
    "print \"Ratio\", m/l\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU Time: 20\n",
      "GPU Time: 3.69939\n",
      "Ratio 5.40629671378\n"
     ]
    }
   ],
   "source": [
    "# FULL Aggregation\n",
    "gpu = open(gpu_log + 'groupby').readlines()\n",
    "gpu = gpu[1:4]\n",
    "gpu = [json.loads(x) for x in gpu]\n",
    "l1 = [x['time_full_agg_gpu'] for x in gpu]\n",
    "l = min(l1)\n",
    "\n",
    "cpu = open(cpu_log + 'groupby').readlines()\n",
    "cpu = [json.loads(x) for x in cpu]\n",
    "m1 = [x['time_full_agg_cpu'] for x in cpu]\n",
    "m = min(m1)\n",
    "\n",
    "print \"CPU Time:\", m\n",
    "print \"GPU Time:\", l\n",
    "print \"Ratio\", m/l\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "ename": "IOError",
     "evalue": "[Errno 2] No such file or directory: '../../dbops/logs/join_var_dim_cpu.log'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIOError\u001b[0m                                   Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-14-0111532b10d9>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0mnums\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m \u001b[0mlines\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0md\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m\"join_var_dim_cpu.log\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreadlines\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mxrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m25\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mnums\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m25\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0mvals\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIOError\u001b[0m: [Errno 2] No such file or directory: '../../dbops/logs/join_var_dim_cpu.log'"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAggAAAFkCAYAAABFIsPfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAR/D/AVLbVM15yRDgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x109d70ad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "d = \"../../dbops/logs/\"\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "l = [[],[],[],[],[],[],[],[],[]]\n",
    "\n",
    "x = [2**i for i in xrange(10,27)]\n",
    "nums = len(x)\n",
    "\n",
    "lines = open(d + \"join_var_dim_cpu.log\").readlines()\n",
    "for i in xrange(0,25*nums,25):\n",
    "    vals = []\n",
    "    for j in xrange(1,4):\n",
    "        vals.append(float(lines[i + 8*j - 1].split()[0]))\n",
    "    l[0].append(sum(vals)/ len(vals))\n",
    "        \n",
    "for i in xrange(25*nums,25*nums*2,25):\n",
    "    vals = []\n",
    "    for j in xrange(1,4):\n",
    "        vals.append(float(lines[i + 8*j - 1].split()[0]))\n",
    "    l[1].append(sum(vals)/ len(vals))\n",
    "\n",
    "for i in xrange(25*nums*2,25*nums*3,25):\n",
    "    vals = []\n",
    "    for j in xrange(1,4):\n",
    "        vals.append(float(lines[i + 8*j - 1].split()[0]))\n",
    "    l[2].append(sum(vals)/ len(vals))\n",
    "\n",
    "gpu = open(d + \"join_var_dim.log\").readlines()\n",
    "gpu = gpu[2:152:3]\n",
    "for i in xrange(0, len(gpu), 3):\n",
    "    objs = [json.loads(m) for m in gpu[i:i+3]]\n",
    "    v1 = [w['time_join1_gpu'] for w in objs]\n",
    "    v2 = [w['time_join2_gpu'] for w in objs]\n",
    "    l[3].append(sum(v1)/len(v2))\n",
    "    l[4].append(sum(v2)/len(v2))\n",
    "    \n",
    "# Convert time to ms\n",
    "for i in xrange(0,3):\n",
    "    l[i] = [m/1000.0 for m in l[i]]\n",
    "\n",
    "print x\n",
    "print l[0]\n",
    "ax.plot(x, l[0], '.-', color=tableau20[4], label='CPU Radix Join')\n",
    "ax.plot(x, l[1], '.-', color=tableau20[5], label='CPU Bucket-Chaining HT Join')\n",
    "ax.plot(x, l[2], '.-', color=tableau20[6], label='CPU Linear Probing HT Join ')\n",
    "ax.plot(x, l[3], '.-', color=tableau20[7], label='GPU Prefix HT Join')\n",
    "ax.plot(x, l[4], '.-', color=tableau20[8], label='GPU Linear Probing HT Join')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10\n",
    "         )\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "# w1 = [min(l[0][7+i],l[1][7+i])/gpu_y[i] for i in xrange(0,6)]\n",
    "\n",
    "# print \"Join\", min(w1), max(w1)\n",
    "\n",
    "plt.savefig('join_varying_r.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "IOError",
     "evalue": "[Errno 2] No such file or directory: '../../dbops/logs/join_var_dim.log'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIOError\u001b[0m                                   Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-503b92a49208>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0mnums\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m \u001b[0mgpu\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0md\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m\"join_var_dim.log\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreadlines\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0mgpu\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgpu\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m152\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mxrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgpu\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIOError\u001b[0m: [Errno 2] No such file or directory: '../../dbops/logs/join_var_dim.log'"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAggAAAFkCAYAAABFIsPfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAR/D/AVLbVM15yRDgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1053c28d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "d = \"../../dbops/logs/\"\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "l = [[],]\n",
    "\n",
    "x = [2**i for i in xrange(10,27)]\n",
    "nums = len(x)\n",
    "\n",
    "gpu = open(d + \"join_var_dim.log\").readlines()\n",
    "gpu = gpu[1:152:3]\n",
    "for i in xrange(0, len(gpu), 3):\n",
    "    objs = [json.loads(m) for m in gpu[i:i+3]]\n",
    "    v1 = [w['time_probe'] for w in objs]\n",
    "    l[0].append(sum(v1)/len(v2))\n",
    "\n",
    "print x\n",
    "\n",
    "ax.plot(x, l[0], '.-', color=tableau20[8], label='Probe Time')\n",
    "\n",
    "ax.legend(loc=2, fontsize=11)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_title('Varying R with S Size: 268435456 (2**28)', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "\n",
    "# w1 = [min(l[0][7+i],l[1][7+i])/gpu_y[i] for i in xrange(0,6)]\n",
    "# print \"Join\", min(w1), max(w1)\n",
    "\n",
    "plt.savefig('probe_time_varying_r.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhgAAAGKCAYAAABOwjjFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIYQQQgghhBBCCCGEEEIIIYQQQgjR6/1/sSTjrwJwNAQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10e263c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "l = [[],[],[],[]]\n",
    "m = [[],[],[],[]]\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "\n",
    "lines = open(gpu_log + 'join_test').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_join_gpu\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        radix = obj['radix']\n",
    "        l[radix/8].append(obj['time_join_gpu'])\n",
    "    \n",
    "for i in xrange(0, len(l)):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2])) \n",
    "        \n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], '.-', color=tableau20[4], label='No')\n",
    "ax.plot(x[len(x) - len(m[1]):], m[1], '.-', color=tableau20[5], label='Join 8')\n",
    "ax.plot(x[len(x) - len(m[2]):], m[2], '.-', color=tableau20[6], label='Join 16')\n",
    "ax.plot(x[len(x) - len(m[3]):], m[3], '.-', color=tableau20[7], label='Join 24')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('join_varying_r.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[13.2106, 7.74554, 7.87558, 7.94726, 7.8551, 8.44698, 7.86432, 7.90016, 7.89197, 8.04864, 15.9734, 24.9385, 35.5256, 41.5252, 44.5829, 46.164, 46.8869, 47.2412]\n",
      "[50.61907, 51.37787, 51.957480000000004, 55.2875, 54.1877, 52.29943, 51.418859999999995, 51.076800000000006, 51.00618, 51.27854000000001, 51.40247000000001, 51.46698000000001, 51.69939, 53.64296, 58.9237, 65.2295, 70.4294, 77.1795]\n",
      "[93.05232000000001, 92.81986, 92.60687, 92.32219, 92.62219, 92.97552, 93.1721, 93.53764000000001, 93.91042, 94.58931000000001, 95.03882, 96.10376, 96.88508999999999, 97.95217]\n",
      "[136.6232, 136.50647, 136.58222999999998, 137.21092, 138.86773, 138.89742999999999, 140.34033]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Just Probe\n",
    "fig, ax = plt.subplots()\n",
    "plt.rcParams[\"figure.figsize\"] = (6,5)\n",
    "\n",
    "l = [[],[],[],[]]\n",
    "m = [[],[],[],[]]\n",
    "n = [[],[],[]]\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "\n",
    "# lines = open(\"../logs/join_var_dim_cpu.log\").readlines()\n",
    "# for i in xrange(0,17*25,25):\n",
    "#     vals = []\n",
    "#     for j in xrange(1,4):\n",
    "#         # print lines[i+8*j-1]\n",
    "#         vals.append(float(lines[i + 8*j - 1].split()[0]))\n",
    "#     n[0].append(sum(vals)/ len(vals))\n",
    "\n",
    "# # Convert time to ms\n",
    "# for i in xrange(0,1):\n",
    "#     n[i] = [jj/1000.0 for jj in n[i]]    \n",
    "\n",
    "# print len(n[i])\n",
    "# print len(x)\n",
    "\n",
    "lines = open(cpu_log + 'join').readlines()\n",
    "\n",
    "cpu_scalar = [0.0] * len(x)\n",
    "cpu_simd = [0.0] * len(x)\n",
    "\n",
    "for i in xrange(0, len(lines)):\n",
    "    line = lines[i]\n",
    "    if \"time_build_scalar\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        num_dim = obj['num_dim']\n",
    "        slot = int(math.log(num_dim, 2)) - 10\n",
    "        time_build_scalar = obj['time_build_scalar']\n",
    "        time_probe_scalar = obj['time_probe_scalar']\n",
    "        time_build_simd = obj['time_build_simd']\n",
    "        time_probe_simd = obj['time_probe_simd']\n",
    "        cpu_scalar[slot] = time_probe_scalar\n",
    "        cpu_simd[slot] = time_probe_simd\n",
    "\n",
    "lines = open(gpu_log + 'join').readlines()\n",
    "\n",
    "for i in xrange(0, len(lines)):\n",
    "    line = lines[i]\n",
    "    if \"time_join_total\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        #print obj\n",
    "        radix = obj['radix']\n",
    "\n",
    "        time_partition_total = obj['time_partition_total']\n",
    "        time_probe = obj['time_probe']\n",
    "        time_build = obj['time_build']\n",
    "        #print radix\n",
    "        l[radix/7].append(time_probe + time_partition_total)\n",
    "    \n",
    "for i in xrange(0, len(l)):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2]))\n",
    "        \n",
    "round = 99.04 / 4\n",
    "for i in xrange(1, 4):\n",
    "    m[i] = [i*round + w for w in m[i]]\n",
    "\n",
    "# ax.plot(x[:len(n[0])], n[0], '.-', color=tableau20[2], label='CPU Radix Join')\n",
    "ax.plot(x, cpu_scalar, '.-', color=tableau20[12], label='CPU NPJ Scalar')\n",
    "ax.plot(x, cpu_simd, '.-', color=tableau20[14], label='CPU NPJ SIMD')\n",
    "\n",
    "print m[0]\n",
    "print m[1]\n",
    "print m[2]\n",
    "print m[3]\n",
    "\n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], '.-', color=tableau20[4], label='GPU NPJ')\n",
    "\n",
    "ax.plot(x[len(x) - len(m[1]):], m[1], '.-', color=tableau20[5], label='1 Pass')\n",
    "ax.plot(x[len(x) - len(m[2]):], m[2], '.-', color=tableau20[6], label='2 Pass')\n",
    "ax.plot(x[len(x) - len(m[3]):], m[3], '.-', color=tableau20[7], label='3 Pass')\n",
    "\n",
    "m[0] = [9999] * (len(x) - len(m[0])) + m[0]\n",
    "m[1] = [9999] * (len(x) - len(m[1])) + m[1]\n",
    "m[2] = [9999] * (len(x) - len(m[2])) + m[2]\n",
    "m[3] = [9999] * (len(x) - len(m[3])) + m[3]\n",
    "\n",
    "m_opt = [min([m[0][i],m[1][i],m[2][i], m[3][i]]) for i in xrange(0, len(x))]\n",
    "\n",
    "ax.plot(x, m_opt, '.-', color=tableau20[7], label='GPU Radix')\n",
    "\n",
    "ax.plot([2**16, 2**27], [371, 371], color='r', linestyle='-', linewidth=1)\n",
    "\n",
    "ax.legend(fontsize=10, bbox_to_anchor=(0.29, 1))\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10) \n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Probe Time: Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "# Cache Sizes CPU\n",
    "# L1 512 KB Total\n",
    "# L2 2 MB\n",
    "# L3 20 MB\n",
    "\n",
    "plt.savefig('join_probe_varying_r.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[13.217768, 7.752708, 7.882748, 7.956476, 7.863292, 8.467459999999999, 7.876608, 7.9196159999999995, 7.922689999999999, 8.100864000000001, 16.21916, 25.873412000000002, 38.01085, 47.27701, 56.754200000000004, 71.2377, 97.8381, 149.92059999999998]\n",
      "[50.628286, 51.387086, 51.965672000000005, 55.296716, 54.19794, 52.310694, 51.433195999999995, 51.096256000000004, 51.037924000000004, 51.330764, 51.651302, 52.403940000000006, 54.20512, 59.235020000000006, 70.882, 90.21310000000001, 121.30890000000001, 178.3845]\n",
      "[93.060512, 92.83010000000002, 92.620182, 92.343694, 92.65291, 93.02876800000001, 93.421956, 94.47357600000001, 96.40488, 100.28275000000001, 107.19572, 121.15075999999999, 147.77788999999999, 200.57817000000003]\n",
      "[137.56016, 139.00605000000002, 142.27669, 149.35962, 163.88403, 189.80453, 243.00233]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVsAAAFOCAYAAAAo1L7FAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3Xt8VPWd+P/Xe2ZyT0hCQgjXBBBEREVBQUG5qVVRwYLWKlRQ67db293t5Vtb266u3e6v3d1u2/12tVXbolZrvYAooqigIlJR7pcEwiUJIRByD7lOJjOf3x/nZJiESTIhmdx4Px+PPDLncz7nnM9MJu/5zOec8/6IMQallFLh5ejtBiil1PlAg61SSvUADbZKKdUDNNgqpVQP0GCrlFI9QIOtUkr1gH4bbEXEKyK7RGSfiLwqIrGd3L7mHI+7wj7uLhFpFJG99uNfiMjtIvLDc9lviMfOFJHjIuJoVb5LRKZ3w/67rf0islJEcu227RaR+W3UmyEiW+162SLyeHe3pYN2brF/Z4rIPQHly0XkdyFsf6uI7LSfY5aI/J8gdYaKyNqAOuvs8uEi8lo3P5//FJEDIrJHRFaLSFLAuktF5O8ist9+30bb5V+1l/eIyLsiktpqn98TEdNcLiIL7bq7RGSbiMwKqNv8f7lLRN4M0r7/Cfzfs1/nkoBtHgxYN1pE3rPfF1kiktnGc/6NiFxnP35RRA7aceFPIhJhl4v9N14esF2wsnvt57ZXRLaIyGUB675jv3b7ROSvAa/fyyIyvqO/DcaYfvkD1AQ8fhH4bqv1AjhC2b4LbcgDUnv4eW8BZgcsTwSOdGJ7Vw+1cyWwxH48FzjURr2DwGX2YycwqZfeT3OAtQHLy4HfdbBNBHACGGkvRwEXBqn3B+CfApYvDePzuLH5bwz8Evhl898d2BPwWqfYr7cLKG5+HwP/ATwesL9RwHogP6BOPCDNzwU4EFC/zf8rYBrwQqv/3TZfZ+Aj4IaAY8YGqZMCfBawfIv9vy/AX4F/CPgbLAX+BfgjMKKNsmuAZHubm4Gt9uMRQC4QYy+/Aiy3H88Gnunob9Nve7atfAJcYH9KHRSR54F9wKiAT+19IvLLwI1E5Nf2J9UGERlil42zP923i8gnIjIx1EYE9obsnt1TIvKZiBwVkTn2J222iKwM2OZGu7exQ6weenwHh/krcHfA8t3Ay/a+brN7iTtF5AMRGWqXPy4iL4jIp8ALIrJJRKYEtGGziFwWpP3/Y3+6HxWRJXa5Q0SetHtP74vIuuZ17fg71ps1mDTgJIAxxmuMyQryWu4K+KkXkdkiEme/np/bz3dh6x2LyP+KyO3249Ui8if78f0i8nP7cXMv6xfAtfYxvmOXDbffC4dE5D+CtD0BK1iV2e13G2MOBqk3DDjevGCM2WMfO1NE9tmPnw14jiUi8phd/n9F5Au7t/WvbbyGfsaY94wxTfbiZ8BI+/GNwB5jzG67XpkxxsuZwBQnIgIMwvoAafZr4AeA/+4nY0yNsaMMEBe4ri0i4gT+095Xh0RkEtaHxvsBx6wLUnUx8G5A29YZG/A5Z57/N4GvAvcDPzLGFAYrM8ZsMcZU2NsEvn5g/a1jRMQFxHLmdfoEuN4ub1u4PmHD/YP96Wi/AGuAfwAyAR8ww143HDgGDLHrbQQW2esMcK/9+F+wP12BDcB4+/F0YGM7bcgjoGdLwKc0Vs/uZaw38kLgNHAJ1tDNdmAKkApsAuLsbR4B/sV+/ARwe5BjDsUKTs29l2xgsv04mTM9jgeBX9mPH7eP2fypfB/wG/vxBGBbG+1/1W7vJOCwXb4EWGeXpwMV2D3YVu1cyZme7SLgpTZew3+x97Ea+D9AdOu2BNS9DeuNHQH8O7DULk8Ccppfx4D6dwP/aT/+HLsHBPwZ+FKr99Eczu7ZHgUSgWisnt2oIO1/Fqtn+FfgXoJ8mwK+BFQCHwI/Bobb5ZnAvlZ1M+y/aQZWgHwa+1sasBa4zq63rnk/7bw/3wp4jf4Zq1e5HtgB/CCg3hKs9+dJrPej0y5fCPy2jff6HcABoBy4OqC8CdiGFagWBZT/E/CdwNc84HU+idXrfq35NbbfM2uBVcBOrEDtDPIcnwNuC1IeYT/Pa+3lpzjTi30GKzacVdZqH98Hnm31HGqAEuDFVnXfB6a2+/foSsDrzR/AC+yyf/4fEGm/eXMD6iwEng9YfgD474DtmwPWWHs/8UB9wH53AdnttKH1G3A5LYPVvQH7PxRQ73n7zXQrUBpwrCzgjyE89/ex/oGnAHsDyi8B3gP2Yn09f9cufxx4LKBeLHDYfkP+AvhWe+23l6vt378BVgSUr6LtYJuLFQTrsL++tvF8xmF9WH4MfNS6LfbyeKx/7mH28jasby/Nr90x4KJW+x2B9U8/yW7PGqxe5gEgwa7TXrB9JmD5HWBWG+2/BPgOVlBY2UadwcA9WAHvFFYHIJOAYIsV1D8HrreX/wvrPdb8HA8DD4T4//FjrA+w5g/f79t/j1T77/93YL79Hthg/w0E+B3wE7vOViAx2Hs94DjXAR8EvuYB7/k8e7/Dgc2c+X8LDLYpQJT9+P9gd26wPgCq7P24gNeDPXes9/uMIOXPYHco7GWxX+/l7ZUFrJuL9aGXYi8nY3XWhtiv2RvYH2T2+hcJEvQDf9rv9vZt9caYKYEF1rcgas9xfwar91DZer9d4LZ/+wIeNy+7sAL++8aYr3Zyv81DCafsx83+H9aHyZsiMgcryDbzvy7GmDoReR/rw+guYGoH7QfrjdlZ/9cY85qIfBv4U1vHMcYcAZ4SkWeAEhFJCVxvD628AnzdGHMyoD2LTfCv7c37LRTrBNFNWD22wVjPt8YYUx1C+wOfvxeC/78YY/YCe0XkBayAtjxInXLgJeAlEVmLFaS2t6r2e2CVMeYDe1mA/88Y84cQ2upnn/C5FZhv7EiANYyxyRhTatdZB1yB1aNt/hsgIq8AP8T6YBoD7Lb/r0YCO0TkKmNMUcDz2iQiY0Uk1RhTaqyv5xhjjorIR8DlWB2YC4DD9r5iReSwMeYCY0xZQNOfxRozbm7vLmPMUbtdbwAzsMZWA9VjfUgFPv/HsIKi/2Sl/TrkYX3otllmb3+p3ZabA9p3PVZHrsSuswprfPcv9vpouy1tGihjtm35HJgtIqn2mNFXsXpPYD335rHGe4DNxpjTQK6I3An+s5WXtd5pN/oMmCkiF9jHixORCSFstwrrRMBXsMdrbYlAof34vg728SzwP8AX5swYVSg+BRbbY7dDsXqEHfkd4BCRL7VeISIL7LFCsHqvXqyv3IH+BPzZGPNJQNl64NvN24rI5W0c+zOsr9CbsIYgvm//bq0aaww2ZCISb3+oNZuCNdzQut48sa+WEZEErN7esVZ1Hsbqbf8ioHg9cH/zOL6IjBCRtA7adBPWuOjtpuUY53rgEhGJtccWZ2N9kyoEJol9zgK4Aevb3F5jTJoxJtMYk4kV/K4wxhSJyAUBr/sVWCcGy0QkWUSi7PJUYCaQZYx52xiTHrCvOmNM83t+WEAbb8fqTQJ8ASQFtGue3d7WsrECefPzfxDrW99XjTG+9l6rYERkNNb/1zJjTE7AqmPADPv1E6xvBdkB6ydgfdNqU3/u2XbIGHNSrMuHPsTqJbxtjFljr64FrhKRn2CNuX3FLr8Xq5f1E6yvCy8Du8PUvhK7F/LX5jcp1le4HBF5Amss9azLZ4wxlSLydyC9+ZPf9jjwqohUYH3lGdPOsbeLyGms8cvOeB3rjZYFFGCNi1W1t4ExxojIv2EFgfWtVi8Dfi0idVjjffcaY7zN8VdEMrA+FCeIyP32Ng8CP8Ma0tgj1qVwuVi9udY+AW40xhwWkXys3m2wYLsH8IrIbqyeTigfQAL8QET+gNWrqSVIrxarR/87EWnC+pB/1hjzhbS8lOn7gEdEdtnLvzfG/F5ELgL+br8eNVhjjMV2z/RBY0zgySywPtiigPftbT4zxnzDGFMhIv+NFcQMsM4Y8zaAfeJtk4h4sD4sgj2HQIuBr9n164Gv2H/ji4A/iIjPfp6/MPYJz3b8o1gnMZuwxn+Xg3WyVES+D2ywg9t2rKGB1t7G6sE+ay//3n4Oza/ZKmPMEx20IdC/YA1tPGlv32SMmWaM2SrWZXo77LbuxBpPx+501Af2+INpHs9R5xkRGY51ac3EzvYARCTeGFNjf93/HJjZ0RtNqXARkc3ArcaY1t+Ieur43wFOG2NaD3G0MKB7tio4Efka8HOsa5M7/VULWGuPhUYCP9NAq3rZ94DRnD381FMqsU58tkt7tkop1QMG+gkypZTqEzTYKqVUDxiQY7apqakmMzOzt5uhlBpgtm/fXmqMGdJxzbMNyGCbmZnJtm3bersZSqkBxr588JzoMIJSSvWAsAVbsTIyFYud1cguGyxWpqhD9u9ku1zEyjB1WKzsRlcEbHOfXf+QiHR0V5RSSvVJYbv0S6xkvjVYiWAm22X/AZQbY35h39mVbIx5RERuAb6NdQvqdKxMQ9NFZDBWwpFpjzzySEpmZuau6dOnlzgc7X9GlJWVZQwbNqzdOqqlYcOGkZSU1HFFpc5jIrLdGDPtXLYN25itnaAis1XxQs7cS/8c1h1Mj3AmO5cBPhORJPue6TlYiVrKd+/evdLpdDalpaX50tLSyts7dlZWVsZFF13Ubc9loKuvr6ewsFCDrVJh1NMnyIYGZG0qwsrNClYqvIKAesftssDyyYMGDarxeDwRwXZcVFSUWlpaOgTA5zuXm6LOX9HR0Xg8nt5uhlIDWq9djWAnrujMGIbjTHKos6Wnp5emp6eXAmRlZbWVMlAF0d7rqpTqHj19NcKp5pRq9u9iu7wQa66jZiPtshblHo8nMjIyMuxdsA0bNjBnzhyuu+467rjjDsrKyli+fDnTp09nxowZPPnkkwDMmuWf5468vDyWL1/eYj8rV64kMzMTr9cLwJw5c2hqauLxxx/nsssuY+bMmTz66KMt1gX6zne+w6xZs7j66qt5+umnQ27/ypUrefbZZzuuqJTqMT0dbN/kTJ7V+7ASFDeXf82+KmEGUGUPN6wHbhSRZJ/P56iurh6UlJTUbjq/riopKeGJJ57grbfeYtOmTfzyl7+ksbERgBdffJFPP/2UlStXhvy1OzY2ltWrV59V/qtf/YpPP/2U3bt3U1BQcNb6ffv2UVpayubNm/n73//OnXfe2bUnFoQOtyjVc8J56ddfsabeuFCs6bcfwJqC5QYROYSV+bw5UfI6rPmeDmPlrPwm+LPb/wz4orS0dFh6evqJiIgIb3vHbThcERe5tx53/ulzave6detYtmwZCQlWHukJEyYQeGWD0+lk3LhxlJWVtbWLFu6//36eeSZYGk7LpZdeSmFh4VnlMTExHDx4kMOHDwOQnJwMwBtvvMGMGTOYO3cuH3/8Mbt27WL27NlMnz6df//3f2+xD4/Hw/z587nuuutYvHgxXq+XvLw85s6dy5IlS1i5cmVIz0Ep1XXhvBqhrale5gepa4CH29jPn4A/7d69O2/o0KFl5a/ljPIU1cYGq+tzex3e0vrYKAMlu3bjSo/DEX32U4wcHkfSbeOCNu7kyZNccsklbTQd6urqOHLkCEOGhHbHXlJSEhMmTOCLL744a53X6+Xzzz/nO9/5zlnrxo0bxz//8z+zYsUKKioqePrpp5kxYwY///nP2bRpEzExMfh8PtxuNx999BEiwty5c1vsy+VysXbtWmJiYvjJT37Cxo0bGT9+PMXFxXzwwQc4nc6QnoNSqusG1O26xu11YezJsgyYhiYIEmzbM2zYME6caJ383nLvvfcSGxvLo48+itPpbHFiqaGhgZiYmKDb/eM//iP/+q8tZ6H+3ve+R3JyMnfffTdpacFnOrnnnnu45557yM3N5f777+fll18mIyPDfxyHw0Fubi7f+973qKur4+DBgxQXF/u3r62t5aGHHqKwsJBTp04xfvx4xo8fz2WXXaaBVqke1u+C7eAlE84e4LQ1HK6IK125f4LxGofD5WDw3ROJyhjUqf3fcsstLFmyhLvvvpuEhAQOHz5MXFwcYI3ZXnCBf7oj0tPTycnJYcKECWzevJnJkycH3ef48eOpra1tMVzwq1/9iuuvv77NdpSXlyMiJCcnM3jwYESEIUOGcOzYMRoaGoiOjsbn8/HUU0/xyCOPMGfOHGbNmkXgTSrr169nwoQJvPTSS/z4xz/2r+vophClVPfrd8G2PdEXJNemLr845/j2oxNHzRjf6UALMGTIEH76059y6623Yoxh8ODB/PGPwWe7+NnPfsY3vvENjDGkpaXx5z+3PZ3Xww8/zA033NDusQODYHl5Offfb0255fP5eOKJJ3A4HPzoRz9i9uzZxMXF8dhjj7FgwQK+9a1vMWnSJCIjI1vsb/r06fz85z9n27ZtJCYmMn78+FBfBqVUN+s3MzXs3r0777LLLisNpW5WVtbUSZMmhbtJ3WrmzJl8+umnvXb87Oxs9K47pdrXldt19ftkHzBv3jwWL17c281QSoXRgBpG6K82btzY201QSoWZ9myVUqoHaLBVSqkeoMFWKaV6gAbbIPpyIprmYy5fvpzbbrvNX/db3/oWc+bM8e9rzpw5XH/99SxbtoxTp05134ujlDoneoKsleZENGvXriUhIYGcnJwWiWjGjBnD1Vdfzde//vWQ9teciGbJkiUtyptvaliwYEGHiWgAKioqzqpTUVFBdXU18fHxHD9+vMW6Dz74AJfLxcaNG/mHf/gHVq1aFVJ7lVLhMeB6tkePHo3Lzs4OGsBC0dcT0QS6+eabWbduHVu3bmX69OlB9z9v3jyqqqr8vWulVO/odz3bN954Y1RxcXHQRDRut9tRVlYWC1bPcOjQoURFRZ1VLz09nZtvvjno/vtyIpprrrmmRZ1bbrmF3/zmN6Snp7NixQrWr18ftA1paWmUlpYydOjQoOuVUuHX74JtexobG/3PxxhDQ0ND0GDbnr6ciObDDz9ssT4hIQG3201WVhYTJ05s8zkVFxeTmpra5nqlVPj1u2C7aNGiNscHjh49Gvfiiy9O8Pl8DqfTyeLFixk1alRb1YPqy4loglm2bBklJSVt7ufjjz8mOTlZs3wp1cv6XbBtz9ixY2vvvffenJ07d0686qqrOh1ooW8noglmwYIFQcuvv/56XC4X6enp/O///m+7x1VKhZ8moukjNBGNUn2fJqLp5zQRjVID34AaRuivNBGNUgOf9myVUqoHaLBVSqkeoMFWKaV6gAbbID7++GPmzZvHnDlzmD9/vv8qgcTERP/Eijk5OXz00Uf85Cc/8W/3+OOP89FHH7XY15w5c/x18vLyWLp0KQAXXnghc+fOZfr06WzZsqXFOqVU39OcI+Vc6QmyVkpLS3nsscd48803GTRoENXV1f78BJdccgkfffQRW7du5T/+4z9CDo6bNm2ioaGhRdmQIUP48MMPKSws5IEHHuD3v/99tz8XpVT3yc3N7dL2A65n+9mJz+JWn1jNruJd57T9unXrWLp0KYMGWTPzJiQkcPnll7eoM2XKlLOybLXnnnvu4YUXXgi6bsSIEbjd7nNqq1Kq5+Tk5HRp+37Xs/3ppz8ddbjicNBENLWeWkfe6bxYg+FvhX/jwuQLiY+MP6vexMETeeSqR4Lu/8SJE/5ENC+99BJPPvkkM2bM4L/+67/8dTZt2sSECRNCbvPSpUu57bbbgt5BduDAAZKSkkLel1Kq5xljzr9g255aT63LYN0RZzBUe6qDBtv2BCaiueeee7jmmmt4/PHHAdi7dy9z584lKSmJJ598kvz8/Ba90raS0URHRzNz5kzee+89f1lJSQlz584lKiqKX//61519qkqpHlRUVER1dXWX9tHvgu3PZv6szUQ0n534LO7hDQ9PaPI1OSKdkfzi2l8wJW1Kp/Z/yy23sHjxYu666y4SExNbzJ5wySWXtMi8FRkZyc6dO/H5fADs2LGDH/zgB0H3+/DDD3PzzTf7k9U0j9k2y8vL61Q7lVI9p6u9WuiHwbY9M4bPqP3f+f+bsyFrw8QFly7odKAFKwg+/vjjLFy4EIfDgcvl4oc//GHQuikpKSxevJhrr70WgPvuu4/BgwcHrTts2LA2s4KB9TVFM3Mp1Tfl5OQwcuTILu1DE9H0EZ988glr167ll7/8Za8cXxPRKBVcdXU1v/rVr5g3bx6zZ8/WRDT92ccff8z3v/99VqxY0dtNUUq1cujQIYBOnRQPZkANI/RXs2fPZuvWrb3dDKVUEDk5OQwaNKjL00ppz1YppdrQ1NTEkSNHmDBhQpuzpYRKg61SSrUhLy8Pj8fT5SEE0GCrlFJtysnJweVyMWbMmC7vS4NtEN2diGb27NlcffXVPP300yEdf+XKlaxcuZKioiJ+/vOfd9vzUkqFrvmusbFjxxIREdHl/ekJslbCkYhmw4YNOBwOZs2axUMPPRRyW9LT0/nxj398Ts9DKdU1JSUlVFZWMmvWrG7Z38Dr2R4/HpdScAyKis5p83AkogFwu93+zF8nTpxg7ty5zJo1i29+85uAlb5t4cKF3HTTTbz55pvAmZSMNTU1zJkzh5qaGv7whz/o7b1K9YDmu8a6Y7wW+mPP9qMPR1FeHjQRDZ5GB5WVsWkAebmQkgqRkWfXS0mBmcE/rcKRiGb+/PlkZWXxb//2bwCkpqby/vvv43K5WLp0KYcOHWLnzp1cddVV/PjHPz6r9xsfH8+jjz7K17/+dcrKynj33XdDPrZS6tzk5OSQnp7u73h11cDq2TZ6XAD+CzQaO5+6sHUimr/85S+Ullo3rjUnonnyySf50Y9+RHR0dEiJaDZs2MCmTZvYtGkTAGVlZSxZsoQ5c+awefNmTpw4wdGjR/096KlTp561jxtuuIHt27ezYsUKHI6B9WdTqq+pq6ujoKCg23q10B97tnPmtpmIhuPH43h33QTj9TrE6YJ510N6eqd2H65ENBdddBHGGLKzs1m3bh2LFi1i+fLl3HvvvRhjGDNmDLt37+aWW25h586dzJgxo8X2v//971m2bBnPPPMMX/7yl4mKiurU81JKhe7w4cMYY87zYNuekSNruemWnOL9+yYOvWxKpwMthC8RDcCDDz7IU089xYoVK/ja177GG2+84V+3aNEilixZwpe+9CWSk5NbbFdQUMCbb77J22+/zcUXX8wTTzyhVykoFUY5OTnExcUxfPjwbttnrySiEZHvAA8CBtgLrACGAS8DKcB2YJkxplFEooDn33vvvS8PHz7cPW7cuKPR0dHtTgbUHxPR9DZNRKOUxev18p//+Z9MnDiRRYsWtVgnIv0nEY2IjAD+EZhmjJkMOIG7gV8CvzbGXABUAA/YmzwAVKSlpRWmpaWdKigo6FqeM6WUakdBQQENDQ3dOoQAvXeCzAXEiIgLiAVOAvOA1+z1zwHNHykL7WVSUlIqampqEvpLWkilVP+Tk5OD0+lk3LhxLcq9tZ4u7bfHx2yNMYUi8l/AMaAeeA9r2KDSGNN8Nuo4MMJ+PAIoAHyAOJ1Ob1NTkysiIqIpcL9FRUWppaWlQwD/CSsVGv3wUuqMnJwcMjMzzzoJ3XCgvEv77Y1hhGSs3uoYYDgQB9wUwqb7SkpKEtsKDOnp6aWTJ0/Onjx5crbLNbDO+4VbQ0NDt9yOqFR/V1ZWRmlpadAhhIbssi7tuzei0vVArjGmBEBEVgEzgSQRcdm925FAoV2/EBjV1NT04MmTJ/9YVFQ0Bmh3OtqysrIup0M73wwbNqy3m6BUr2tOFD5+/PgW5abJR0NOZZf23RvB9hgwQ0RisYYR5gPbgA+BJVhXJNwHrLHrvwncN3Xq1G+IyItAvTHmrvYOMG3aNLNt27ZwtV8pNUDl5OQwZMiQsy7hdB+twjR6u7TvHh9GMMZsxToRtgPrsi8H8DTwCPBdETmMdfnXH+1N/gik2OXfBYJf9KqUUl3Q0NBAXl5e0CGE+qwyJKJr4bJXBjeNMY8Bj7UqPgpcFaRuA3BnT7RLKXX+OnLkCD6f76xga4yhIbucqPHJbWwZGr3JXimlsIYQoqOjz5qy3HOyFm+Vm5iL2r47NBQabJVS5z2fz8ehQ4cYP348TqezxbqGrDIQiJ6owVYppbqksLCQurq64OO1B8qJHJWAMyFIutZO0GCrlDrv5eTkICJccMEFLcq9VW48x2uIviily8fQYKuUOq8VFBSwc+dOhg4delY+6nr7rrGYSV0bQgANtkqp81hBQQHPPfccNTU1FBcXU1DQMl12Q3Y5zsHRuNKCTw7TGRpslVLnrdzcXP8EAcYY8vLy/Ot8jV4aDlcQc9HgbrkjVYOtUuq8VV1d7X/sdDrJzMz0L7sPVUCT6ZbxWhhoMzUopVSIjh8/zvbt28nIyGDcuHGMGTOGUaNG+dfXZ5cj0U6ixnTPhI8abJVS552GhgZee+01EhISuPvuu886MWZ81l1j0RcORpzdMwCgwwhKqfOKMYa33nqLqqoqlixZEnRG7MaCany1ni7fNRZIg61S6ryyY8cO9u/fz7x581oMGwRqyC4HB0RP6Fo+hEAabJVS543i4mLeeecdxo4dy8yZM9usV59dRlRmIo7Y7kuqr8FWKXVeaGxs5NVXXyUqKoo77rgDhyN4+Gsqq6fpVB3Rk7rnKoRmGmyVUueF9evXU1JSwh133EFCQkKb9eqz7bvGunG8FjTYKqXOA/v27WP79u3MmjXrrPwHrTVkl+FKi8WVcvaJs67QYKuUGtDKy8t56623GDlyJHPnzm23rq++CXfu6W7JhdCaBlul1IDV1NTE66+/DsDixYvPylXbWkNOOfi6766xQBpslVID1saNGyksLGThwoUkJ3d8GVd9VjmOuAgiR7U9pnuuNNgqpQakQ4cOsWXLFqZNm8akSZM6rG+8PhoOlhM9cTDi6HrimdY02CqlBpzTp0+zevVq0tLS+NKXvhTSNu6805gGb7dfhdBMg61SakDx+XysXr0aj8fDnXfeSUREaDcmNGSVgUu6PItuWzTYKqUGlM2bN5Obm8vNN9/MkCFDQtrGGEP9gXKixyXhiGr/JNq50mCrlBow8vPz+fDDD5k8eTKXX355yNv0yxG+AAAgAElEQVQ1FdfhLWsIy1UIzTTYKqUGhLq6Ol5//XWSkpK49dZbOzW7QvNdY9FhGq8FDbZKqQHAGMOaNWuoqalhyZIlREdHh7ytO/80tZ+dxJkagysxKmxt1GCrlOr3Pv/8cw4ePMgNN9zAiBEjQt7OnX+akmf24q104y1vwJ1/OmxtDGmmBhFJAa4BhgP1wD5gpzHGhK1lSikVgp07d/Luu+8ycuRIZsyY0alt3UcroclnLRiD+2gVURndMw1Oa+32bEXkWhFZB7wP3AGMAa4A/g3YJyI/FZH4sLRMKaU6kJOTw5o1azDGUFRUxPHjxzu1va+hyf9YXA6ixiZ2dxP9OurZ3gF8yxhztPUKEYkEbgduAl4LQ9uUUqpN5eXlrFq1yr/s9XrJy8trc/aF1hpP1FDz6QkiRsYTMymFqHFJYevVQgfB1hjz3XbWNaJBVinVC06cOMGLL76Iz+fD6XT6fwdORd4en7uJ8pcO4IiJIHX5xTjjI8PbYEIfs/0W8Lwx5rSI/AG4HHjUGPNBWFunlFKtHD16lJdffpmYmBhWrFhBfX09eXl5ZGZmhtSrNcZQseowTWX1DPn6JT0SaCH0qcwfMsb8TkRuBIYCXwf+BEwNW8uUUqqVffv2sWrVKlJTU1m6dCmDBllf+0MdOgCo/aKI+t0lDLoxg6ixSeFq6llCDbbNVx3cArxgjNktInrZmFKqx2zdupV33nmH0aNH89WvfjXoFOQdaTxRQ+WbR4gan0TCnNADdHcINdjutq9KmAA8al+BoJd9KaXCzhjDhg0b2Lx5MxMnTmTx4sUhJ5cJFDhOO/grF4YljWJ7Qg22K7CGDA4bY+pEJBV4IHzNUkop6wqDtWvXsnPnTqZOncqCBQvanBW3Pb01ThsopGBrjPGKSA0wQ0QCt9kZnmYppc53jY2NvPbaa+Tk5DB79mzmzJnTqXwHgWo/751x2kChXo3wDDANyALs2y0wwJthapdS6jxWV1fHSy+9xPHjx1mwYAFXXnnlOe+r8UQNlW/1zjhtoFCHEWYBk/T2XKVUuFVVVfHCCy9QUVHBXXfdFdKUNm3xj9PG9s44baBQg+1WrJNjB8PYFqXUea64uJi//OUvuN1uli1bFvJNCsG0HKe9tFfGaQOFGmz/CGwVkULADQhgjDFXhK1lSqnzyrFjx3jppZdwuVysWLGC9PT0Lu3PP077pYyw5jwIVajB9k/A/cBezozZKqVUtzh48CCvvvoqgwYNYtmyZSFNO96eFuO0s3tvnDZQqMG2zBizquNqoRGRJOBZYDLWibb7sYYo/gZkAnnAXcaYCrFOP/4W64aKOmC5MWZHd7VFKdV7CgoK2LJlC9nZ2QwfPpx7772XuLi4Lu2zL43TBgo12G4TkeeBt7CGEQAwxpzr1Qi/Bd41xiyxs4fFAo8CG4wxvxCRHwI/BB4BbgbG2z/Tgafs30qpfqygoIA///nP+Hw+RIT58+d3OdD2tXHaQKFeHZyINU57O3Cn/bPkXA4oIonAdVjjwBhjGo0xlcBC4Dm72nPAIvvxQqwkOMYY8xmQJCLDzuXYSqm+Y+vWrfh8Z0YlT5w40eV9tryetvfHaQOFelPDsm485higBPiziFwGbAf+CRhqjDlp1ynCSngDMAIoCNj+uF12MqAMEXkIeAhg9OjR3dhcpVR3Ky0t5cCBA/6bFDqTHrEtfXGcNlCowwjdfcwrgG8bY7aKyG+xhgz8jDFGRDp1Ta8x5mngaYBp06bp9cBK9VFut5u//e1vREZGctttt1FaWhpyesS2+Br65jhtoN4ItseB48aYrfbya1jB9pSIDDPGnLSHCYrt9YVA4F9hpF2mlOpnjDG89dZblJaWsmzZMsaOHdst+6xYdcgap32ob43TBurxNInGmCKgQEQutIvmY90G/CZwn112H7DGfvwm8DWxzACqAoYblFL9yNatW9m3bx/z5s3rlkALUPVOLvV7Som9Kp2oMX1rnDZQqLkRIrFOWGUGbmOM+fdzPO63gRft/R7FyirmAF4RkQeAfOAuu+46rMu+DmNd+rXiHI+plOpFx44d47333mPChAnMnDmzy/szTT4q3jhM3bZTANTvKMZ9xdCwziPWFaEOI6wGGrBOZnm7elBjzC6sxDatzQ9S1wAPd/WYSqneU1NTw6uvvkpiYiJ33HHHOaVJDOQ+WkXF6kM0ldT7y0yTL6xTkXdVqME2wxgzOawtUUoNSF6vl9dee436+noefPDBc5phoZmvzkPlulzqtp3CmRzFoAVjqH4vH9PkC/tU5F0VarD9TEQmGWOywtoapdSAs3HjRvLy8li0aNE55zswxlC/u4TKtUfx1XmIv24kg64fjSPSSdToQVaPdmxin+3VQujBdjqwU0QOo4lolFIhys7O5tNPP2XatGlMmTLlnPbRVFZPxZojuHMqiBgZT+r9k4kcHu9fH5UxqE8H2WahBttFHVdRSqkzSktLWb16NSNGjOCmm27q9PbG66P6k0KqNxwDEZJuG0vc1cP75DW0oWg32IpInDGmFuuOL6WUCkljYyOvvPIKTqeTO++8E5erc5f0u4+dpnLVYTxFtURPSiFp4ThciVFham3P6OgVeA0rEcx+rOxc0uq33herlGqh+caF4uJili1bRlJS6HN++RqaqFqfR+1nJ3EmRJKy7CJiLk4NY2t7TrvB1hhzs/27791orJTqkz7//HP27t3L3LlzGTduXMjb1e8rpeLNI/iqG4m/ejiDbszAEd0bN7mGR0fDCKOMMQXtrBdgmDGm6+l6lFL9XkFBAevXr2fChAlce+21HdZ355+mPquMxvzTNOadJmJYHKnLJhE5KqEHWtuzOvrY+K2IeLBund2ONXYbDVwAzAVuBJ4ANNgqdZ6rqanhlVdeCfnGBXf+aUqe3gNeK29U3NXDSLp1HOLsnyfAOtLRMMKXReRS4F7gm8AwrFtms7Fuo73eGFPfzi6UUueBwBsXHnjggZBuXKj9osgfaBFwDooasIEWQrj0yxizB9jTA21RSvVTH374IXl5eSxcuJBhwzrO7e+r89CQVWYtCH3+7q/uMHBGn5VSveLAgQNs3ryZqVOncvnll4e0TcWaI/gavCQvHo+3xtPn7/7qDhpslVLnrKysjNWrVzN8+PCQb1yo21Xsn7om7squTVfen2iwVUqdk6NHj/L6669jjOGuu+4iIiKiw22aKt1UvHGYyIxBfXLqmnAKOdiKSDrWTQyB+Wy3hKNRSqm+LT8/nxdeeAFjDE6nk+rq6g5vXjA+Q8UrB8EHg++aMKBPhgUTavLwfweWAgc4k8/WYCX1VkqdR3w+H++88w5WqmlrOS8vr8M5xGo+LcR9tIrkxeNxpZx7msX+KtSe7WJggjGmIZyNUUr1bT6fj7Vr11JUVITD4fD3bDuaGddTVEvVu3lET0ohdtrQdusOVKEG21zAGc6GKKX6NmMM77zzDjt27ODaa69l/Pjx5OfndzgzrmnyUf7yQRwxLpK/fIF/+vLzTajBthrYISIfYOWzBcAY892wtEop1acYY1i/fj1ffPEF11xzDfPmzUNEGD2641xUVe/l4ymqJWX5xX125tueEGqwfdf+UUqdZ4wxbNiwgc8++4zp06dzww03hNw7dR+tpOaT48RNTydm4uAwt7RvCynYGmP+aM+EO9oYczjMbVJK9SEfffSR/6aFm266KeRA62toovyVHFyDo0m8pXumLe/PQpriUkQWAHuB9+3lKSKyOpwNU0r1vk2bNvHxxx8zZcoUFixY0Knx1so1R/CedpP8lQtxROkpn1DnE34Cax6ySvBPRX5BuBqllOp9W7ZsYePGjVx66aXcfvvtnZp+vG5PCXU7i0mYO5qo0QP7NtxQhfrqeYwxla3KTHc3RinVN2zdupX33nuPSZMmsXDhwk4FWu9pN5VvHCZiZDyD5p1fd4m1J9QTZNkichfgEJExwD8Cn4WvWUqp3rJt2zbeeecdJk6cyOLFi3E6Qx8CMD5D+as5GI+PwV+5EHGGHqQHulBfiW8BUwEfsArr8q9/DlejlFK9Y+fOnaxdu5bx48ezZMmSTgVagNrPTuI+VEnigrFEDIkNUyv7p1B7tqnGmEeAR5oLROQKYEdYWqWU6nF79uxhzZo1jBs3jrvuuqvTM+J6iuuoXJdL9IXJxE0/f7J5hSrUnu3rIuLPCCwiM4Hnw9MkpVRP279/P6tXryYzM5OvfOUrIWXwCmSafJT/7SCOKAfJSyact3eJtSfUYPswsEZE0kTkRuApYEH4mqWU6inZ2dm89tprjBo1invuuYfIyM7f5XV6wzE8hTUk3zEeZ8L5e5dYe0K9qWGriHwX6zpbD3CDMeZUWFumlAq7nJwcXn31VYYPH37Ogdadf5rqjwqInTqUmMmpYWjlwNDRVOaraXmJVyzWTLpPiQjGmC+Hs3FKqfAoKChg+/bt7Nmzh6FDh7J06VKio6M7vR+fu4nyvx3EmRxN0u16l1h7OurZ/q5HWqGU6jEFBQWsXLkSr9dKTT1v3ryQZsNtzZ1/mso3j+Atb2DINy7FEaUTv7Sno6nMN/RUQ5RSPSMvL88faEWEoqIixo8f36l9uPNPU/L0HmsqcoeAnhDrUKi5Ea4Ukc9EpEpEGkTELSKnw904pVT3C0yLGEri72Dq95VagRbAGNxHq7qpdQNXqP3+J7GmxXkZuApYDmSEqU1KqTCKiooCYNKkSVx99dUdTmfTms/dZAVbAAFxOYgam9jdzRxwQg22DmPMQRFxGWM8wDMishP4SRjbppQKg7y8PABuvPHGDidpbM34DOWv5OCtcpN421hMo4+osYlEZWiymY6EGmxr7Xy2u+3JH0+i0+Qo1S/l5uaSnJzc6UALUP1hAQ37y0i8dSwJM0eEoXUDV6g3NSy3634La3bd8cCSMLVJKRUmPp+P/Px8xowZ0+lt67PKOP1+PrGXpxE/c3gYWjewdXSd7UpjzHJjzFG7qAH4afibpZQKh6KiIhoaGjp9UsxTXEf53w4SMTL+vJ60sSs66tle2iOtUEr1iNzcXIBO9Wx9DU2UPZ+FRDhIWToJidARxHPR0ZhtrIhcDgT9GDPGaNYvpfqRvLw8UlJSSEhICKm+8RnKXz5IU3kDQ75+Ca6kqDC3cODqKNiOAH5F8GBrgHnd3iKlVFh4vV7y8/O59NLQv7Cefj+fhgPlJC0aR9QYvbyrKzoKtoeNMWEJqCLiBLYBhcaYW+0ZIF4GUoDtwDJjTKOIRGGlc5wKlAFfMcbkhaNNSg1kJ0+epLGxMeTx2rq9JVR/WEDclenETR/W8QaqXb05Z8U/AdkBy78Efm2MuQCoAB6wyx8AKuzyX9v1lFKd1DxeG0qw9RTVUvFqDpGjE0haOE5PiHWDjoLtIx2sPyciMhIrH+6z9rJgDUm8Zld5DlhkP15oL2Ovny/6l1eq03Jzc0lLSyM+Pr7der46D6XPZyFRLuuEmEvnEesO7b6Kxpj3wnTc3wA/wJrTDKyhg0pjTJO9fBxrvBj7d4Hdniagyq7fgog8JCLbRGRbSUlJmJqtVP/U1NREQUFBh71a4zWU/fUA3io3KcsuwjlIE4F3lx7/yBKRW4FiY8z27tyvMeZpY8w0Y8y0IUOGdOeuler3CgsL8Xg8HV7yVbU+F/ehSpIXXUDUaL0Ftzt1KgGliMQaY+q6eMyZwO0icgsQDQwCfgsk2bkXmoCRQKFdvxAYBRwXEReQiHWiTCkVouZ8CBkZbeePqttVTM2mQuKuHkbclTphY3cLNcXiNSKSBRywly8TkSfP5YDGmB8ZY0YaYzKBu4GNxph7gQ85cwvwfcAa+/Gb9jL2+o3GmMDZI5RSHcjNzSU9PZ3Y2ODTizcW1lD+2iEixwwi6VadcSEcQh1G+DXwJewepTFmN3BdN7flEeC7InIYa0z2j3b5H4EUu/y7wA+7+bhKDWgej4eCgoI2hxC8NY2UvZCFMy6ClHsvQpx6QiwcQh5GMMYUtLoIwNvVgxtjPgI+sh8fxcqV27pOA3BnV4+l1Pnq+PHjeL3eoCfHjNdH2YsH8NZ4SPvGpTjj9YRYuIQabAtE5BrAiEgEZ18jq5Tqo3JzcxGRoOO1VW/n0phbRfJXLiRyZGi38KpzE2qw/QbWSawRWCes3gMeDlejlFLdJy8vj2HDhrWYPdedf5rqT47TsK+M+FkjiLs8rRdbeH4IKdgaY0qBe8PcFqVUN2tsbOT48eNcffXV/jJ3/mlKntkDTQYEoi8+67J1FQYhBVs7b8G3gczAbYwxt4enWUqp7lBQUIDP52txcsx9tMoKtLbGvNNEa5KZsAt1GOENrKsC3uLMXV9KqT4uNzcXh8PRYlLHyFFnxmZ1ssaeE2qwbTDG/E9YW6KU6na5ubmMGDHCP6MugGm0LiSKnTaUuCvTdbLGHhJqsP2tiDyGdWLM3VyoycOV6rvcbjcnTpxg1qxZLcrr95ch0S6S77hAr6ntQaEG20uAZViZuZqHETR5uFJ9WH5+PsaYFuO1xmtoyC4j5qLBGmh7WKjB9k5grDGmMZyNUUp1n7y8PJxOZ4vx2sb8Knx1TURP0isQelqoH237gM5PMq+U6jW5ubmMHDmSiIgIf1n9/jJwCdETknuxZeenUHu2ScABEfmClmO2eumXUn1QfX09J0+eZM6cOf4yYwz1+8uIHp+MI0pnyO1poQbbx8LaCqVUt8rPzwdaToHjOVmLt9LNoPmje6lV57dQ7yD7ONwNUUp1n9zcXFwuFyNHjvSX1e8vs+4Yu2hwL7bs/NVusBWRzcaYWSJSjXX1gX8VYIwxeoGeUn1QXl4eo0ePxuU68y/esL+MyMxBmtmrl3R0giwOwBiTYIwZFPCToIFWqb6ptraWU6dOtRhCaCqrx1NUS8yk1N5r2Hmuo2CrMyIo1c80T4ETeH1tfZY1k1SMJp3pNR2N2aaJyHfbWmmM+e9ubo9Sqovy8vKIiIhg+PDh/rL6/WVEDIvDNTi6nS1VOHUUbJ1APNYYrVKqH8jNzSUjIwOn07q8y1vTSGP+aRLm6VUIvamjYHvSGPNEj7REKdVl1dXVlJaWcvnll/vLGrLLwegQQm/raMxWe7RK9SPN47WBJ8fq95fhTI4iYlhc7zRKAR0H2/k90gqlVLfIzc0lKiqKYcOGAeBze2k4XEHMpBRaTdiqeli7wdYYU95TDVFKdV1eXh4ZGRk4HNa/dkNOOTQZHULoAzTHmlIDRFVVFeXl5S0u+WrYX4YjzkVkhs7G0Ns02Co1QLS+vtZ4fdQfKCd6Ygri1CGE3qbBVqkBIjc3l5iYGNLSrGnJ3UerMA1eHULoIzTYKjVA5ObmkpmZ6R+vrd9fhkQ4iB6vqaj7Ag22Sg0AFRUVVFVV+S/5Mj5DQ1YZ0ROSkQjNXdsXaLBVagDIzc0FzozXegpr8J5uJHqyJp7pKzTYKjUA5OXlERcXx5AhQwA7d60DYi7U6W/6Cg22SvVzxhj/eG3zjQv1WaVEjU3CERvRwdaqp2iwVaqfKysro7q6+swQQkkdTcX1ehVCH6PBVql+rnU+hPr9Vu7a6Is02PYlGmyV6udyc3NJSEggJcUKrg1ZZUSMjMeVFNXLLVOBNNgq1Y8ZY8jLy2PMmDGICN7TbhqPVesQQh+kwVapfqykpITa2tozQwhZVu6omEkabPsaDbZK9WOtr6+tzyrDlRqDKy22N5ulgtBgq1Q/lpeXR2JiIsnJyfgamnAfqST6Ys1d2xdpsFWqn/L5fP7xWoCGA+XgNTqE0EdpsFWqnyouLqa+vj5gvLYMR0IEkaMSerdhKigNtkr1U4Hjtcbjo+GAPf2NQ4cQ+iINtkr1U3l5eQwePJjExEQajlRiGr06hNCHabBVqh9qHq9tHkJoyCpDopxEjdPctX2VBlul+qGTJ0/idrutIQSfoT6rjOiJgxGX/kv3VT3+lxGRUSLyoYhkich+Efknu3ywiLwvIofs38l2uYjI/4jIYRHZIyJX9HSbleprAvMhNB47ja/Go0MIfVxvfAw2Ad8zxkwCZgAPi8gk4IfABmPMeGCDvQxwMzDe/nkIeKrnm6xU35Kbm0tqaioJCQnUZ5WBU4jW3LV9Wo8HW2PMSWPMDvtxNZANjAAWAs/Z1Z4DFtmPFwLPG8tnQJKIDOvhZivVZ+Tn55Obm8uQIUMwxlC/v4zoC5JwRLt6u2mqHb06wCMimcDlwFZgqDHmpL2qCBhqPx4BFARsdtwua72vh0Rkm4hsKykpCVublepNBQUFPP/883i9XnJycsjbfQhvWQPROoTQ5/VasBWReOB14J+NMacD1xljDGA6sz9jzNPGmGnGmGnNU4MoNZAYY9iyZQterxewrkg4susgiCae6Q965XuHiERgBdoXjTGr7OJTIjLMGHPSHiYotssLgVEBm4+0y5Q6b9TW1vLWW29x4MABf94Dp9PJkPJYIkcPwpkQ2cstVB3p8WAr1jvlj0C2Mea/A1a9CdwH/ML+vSag/Fsi8jIwHagKGG5QasA7dOgQa9asoa6ujhtuuIGRI0dy7NgxRqUMx/X8CWJu1l5tf9AbPduZwDJgr4jssssexQqyr4jIA0A+cJe9bh1wC3AYqANW9GxzleodHo+H999/n88//5whQ4awdOlS0tPTAcjIyKDm00IqgWhNFN4v9HiwNcZsBtq6eXt+kPoGeDisjVKqjzl58iSvv/46paWlzJgxg/nz5xMR0XKm3Pr9ZbiGxhKRGtNLrVSdodeKKNWH+Hw+tmzZwsaNG4mLi2PZsmWMGzfurHreWg/uvCoSZo8KshfVF2mwVaqPqKysZPXq1eTn5zNp0iRuvfVWYmODz7jQcKAcfOhcY/2IBlulepkxhr179/L2229jjGHRokVcdtll7c62UL+/DGdiJBEj4nuwpaorNNgq1Yvq6+t5++232bdvH6NGjeLLX/4yycnt33bbcLiShgPlRE8arNPf9CMabJXqJUePHuWNN96gpqaGefPmMWvWLByOtu8zMsZQ+9lJKt88AgYasstx558mKmNQD7ZanSsNtkr1sLy8PDZu3MixY8dISUnhwQcfZPjw4W3W99Z6qNtxitrPi2gqqT+zwmdwH63SYNtPaLBVqhMKCgr8SbtHjTr7SgCPx0N9fT11dXXU1dWd9bikpIQjR44AICIsWLAgaKA1PoP7aCW1nxdRv78MvIbIjEEkzE2l+pNC8PoQl4OosYlhf86qe2iwVeeN9gKlMYampiY8Hg+NjY3+n8DlU6dOsWXLFnw+HyLin9U2MKh6PJ42jx8ZGXnWMEFhYSFjx471L3urG6ndforaL4rwljUgMS7iZwwj7qp0IobGARA9cbDVox2bqL3afkSDrRpw3G431dXVLX5OnDhBVlYWxhhExH8SKjCgWvfPhMYYw8mTJ0lJSSEhIYGhQ4cSGxtLTEwMsbGxQR+7XC4KCgp47rnn8Hq9OJ1OMjMzMT5Dw6EKaj8voiG7HHyGyDGJJN6QQczFqUhEywAdlTFIg2w/pMFW9QsFBQUcOXKE1NRU4uPjqa6upqam5qygWl1dTWNj41nbOxwOfzA1xuBwOEhPTycyMpKIiAgiIyP9P4HLgY9LS0t5/fXX/YHynnvuCTqU0J5Ro0bx1S8tITfrMBljMkg86KPoxS/wVrpxxEUQP2sEcVcOJWJI8OtrVf8lnfk07y+mTZtmtm3b1tvNUOfI7XZTUlJCcXExxcXFHDt2jBMnTgSt63K5SEhI8P/Ex8e3WG7+KS4u9ueBdTqd3HfffZ0OlNDxmG1bjM/gq/XQcKiCitcPgffM/13U+CTirkon5qIUnUOsjxOR7caYaeeyrfZsVa9pamqitLTUH1SbfyorK/11XC4XMTEt7/2fMmUK11xzDQkJCURHR4d0reno0aO57777zilQBkrzJZLYlEmULxHj8eGtbcRX7cFb04ivxoO3xoOvprHVbw++Ok/QDM3x140g6ZaxZ69QfYrx+di2/pku7UODrQq7/Px8srOziY2Nxefz+YNqWVmZ/6u9w+EgNTWVkSNHcsUVV5CWlkZaWhpJSUkUFha2GOecOnUqaWlpIR/fNPnw1XkYXBJJfGk6LqeD+tpyjMeHafJhPF7rsccHTT7/Y+N/bK331jTiOVHbYVp7iXLiiI/AGR+JKyUGZ+YgHPGROOMj8NY3Ub3xGHgN4nIQc3FqV15a1QNqaso5suZZrqxJ6NJ+NNiqbuf1eikqKiI/P58DBw5w7NixFusHDx5MWloakyZN8gfVwYMH43IFfzv6xzn3HyJz3BjSIwfjzqvCV9eEr85j/27CV+85u6zOYwXRznAJ4nIiEYJEOBGXA4lw4KttahFoo8YnEXvJECuwJkTiiIvAER+BI9LZ7u6jxyXp1QT9REHBHli/nou9cXwxpmsJ2nXMVnWZx+OhsLCQ/Px88vPzKSgo8F8CFRMTQ329dSG+IMyeM5s5c+a02N54vHhPN+KtbvT/9p0+87iprB5vhbv9RjgER6wLR4wLR2yE9Tg2wlqOc9FYUE1DVjl2Q4ibPoz4GcPADqQS+NsRfFjCnX+a0mf3Ypqsa1xTH7xEg+UAtvuLNVywI49G8XHqmkuZOHm+jtmqnuV2uykoKPAH18LCQv+8WEOHDuXyyy8nIyOD0aNHU5x9nJfefhUfPhwIQ3JdlJ862CKwmvqmsw/iFJwJkTgHRSIRLXuKMZemEjct/UxAjXUhUc52x27d+adxH6r0B8rYy9OISI/r1POOyhhE6oOXaK90gPM2edix7g9cedLJ4YgGBt16FxPTxnR5v9qzVe0qKCjg0KFDREZGUltbS35+PidPnvRfrzp8+HAyMjLIyMhg1IhRRNQYGo/X0FhYjedELY0F1ZwylZx0VDDMl8xQEnEmRuEcFInDDqbOQZF2YI3ylzliXP4eZnf1KN35pzVQqnadPl1MwRt/5uL6QWxPrmPywm8QFXXmQ7krPTrqu+oAABMOSURBVFsNtqpNe/fuZdWqVS1OYo0aNcoKrqNGMzRyMFLcSGNhDZ7CGhpP1kKTNT4qkU4ihsfhTIikPqsMfAacDlIfnEx0ZudvMdVAqcIt7+g2ojZ8RIovmr0XJjJ1zrKz6ugwgupWZWVlfPzxx+zZs8dfJsCMcVdwZeyFNGbV4NlYRGWTNe+mRDmJGB5P/IxhRI6MJ2J4PK7UmBY9064GSr1rSoVLTvYn1O38OxdVx3BahPw5U5h64axuP44GW+VXXl7uD7JOp5NJYy/k4JFD9nirg5R9UBdVQuSIeOKvGU7kiHgiRiTgGhzd5kkl0ECp+qa6uir2vf8804qcOEjAi4+TUy/k0jAEWtBgq4CKigo2bdrErl27cDqdzJgxgxmXXkndC4cZ15hgjbeaZMbNmkTiLWM0YbXq1/KObqd0xyYmljm4ikiMfT2fAdzFhWE7rgbb81hlZaU/yIoIV111FbNmzcJ1vJGKZw7ic3sZ6khiqC/RugB/cqoGWtUvNTTUkPXFW8QfPsaExkEMw8X+RDe+oclMzqnChYMmfCRmTgpbGzTYnoeqqqr45JNP2LFjByLCtGnTmDVrFgkx8VS9k0vVlhNEDItjyFcn4qtv0hNTqt8qOLaHU9s2MqEEriCK404HX4yN5MLpi7likHUXYk76J1TlZZGYOYkJF10btrZosD2PnD59ms2bN7N9+3aMMVxxxRVce+21JCYm4imuo/hPu/AU1RI/cziJN4/xJ0XRIKv6k8bGevZ/8RYxh3KZ6B5EOi72J9QTfemlXDhpDiNb5RSecNG1EMYg20yD7QBXUFDAwYMHKS8v5+DBgxhjmDJlCtdddx1JSUkYY6j5/CRVbx1FIh2kLL+YmImDe7vZSoUsJ9vqmboSU2gqPsH4Yi+Xm2hOOJx8keFk3FW3M2XwiN5upgbbgaq+vp6dO3fywQcf4PNZ175OmDCBm2++2Z8421fnoWL1Yer3lhJ1QRKD77oQ56Cu3f+tVE/as+1NJm4/RsT/396ZxsZ1nWf4+e4sHHJmuC+ixEWiLNmyLFlSvAK1azSJYMtpnS5AE7dpErRNGjRJW7QJHOdHiwAGUhRpkaQo2sQL3A0OmgaJ3dh1jMSFnbaO7cjWapl2tcxQ4mqJ23AZDu/XH3dmNByRNkmRs/F7oMu5y5lz33vnzKsz557zHRyEYVL4OBGZ4fwN17NrzwfY7Lx7nIpCYmZbAagqly5dIhaLEY/HicfjDA0NLUgjInR2dmaNdvbsGBefeJP58SR192wlckfHu3bfMoxik0xOc+7MYUZjpwgMX6Q94bDXrQE8Q3VRDm9yueW+LxZX6BKY2ZYhqVSK/v5+4vF41mATiQQAVVVVdHR0sHv3bkKhEM8999zCKVjmlYnnY4z/OIavMUTrZ24k2Hl1oeMMY61R12Vo+Az9Z15jrv889aMzdCfD7Egb65DjcCHsEquaZe+IHx9CCpf6nfuKrHxpzGxLmMysAG1tbahq1lhzA780NDSwfft2Ojs76erqoqWlZcGkgps3b84GzG6PtjD87aMkz45Ts7+V+vu244SsCBjFI9PeGu64Bp/Pz3isl+A7l9iS8NOm1bQBMzicq4IjbS7B9g429+yjtWUrrXl5rHdvgqvFYiMswmqnPlluHq7rMjs7y/T0NDMzMwuWzL6RkRFOnTq1YBJCx3Fob2+nq6uLzs5OOjs7iUaXVyudOjbiTcfiKvUf3k74QNuqrsswroZkcprBgbe4NHiW2dhp9o8E8OE1X0n6td9JMBBV5pubaejeRde2/QT8VcWUncViI+QxOTlJPB5/V6NMJpNMTU1dsQwMDHDkyJFsVKuenh4ikQjAgg79mfXF9iUSieyTfxHJ1kwzhjo7++6xWUUEn8+3wGgPHDjAPffcQyAQWNG9mHl7lLH/PMNc3ySBjghNH7kOf3P1e7/RMFbJXHKGwcG3uDR4jpmLg8j4ODWJJI1JHy1uNZ04eN/MKhRFEFyU1+om2Xrwftobt9Be5GtYDyrSbMfHx3nsscfYt28fgUAga6SJRCK7nkotEkM1D1WlL95HKFi1wPhyZ2nN7kPx/inJ5BzqKog30d/UpUlaG1torq0n1BSkyl9FlT9IlS9IyB8k6ASp8gUI+YIEnQBB/PRdOM/3Tv84G5egZ6iByR+eA1e9vNOLZl+54tj81BypgSlPoCPUHdpmRmusCXOpWY6//BRu7CxuwI+gVCeSNM56htqBQ0c67TjCUAD6I0o8KvjqG4i2dJKcGmf7y29nR29FbryNxhLoorVeVKTZgvdT/fDhwwTxEyJIiABVBGhzI4TcekIa8PZrgCoNECJASIOMSoJngq9lTe7gxB7adGUhAQdljKeDh3HVy+MXx6+jbWypPOaBaWDaG5udXuqAQ3IgGwe2/qzDdP8wOOL1GhABX3rdEa9W7ZOc46Cz85dPo0ry3AShnvrV3E5jA5JMTjM4+Bajg7FsDbV66rKh7scBvFivU8zRHxAGw0o8Cv76BiLNW2ht30FdbSu1zuKzBveGyqO9dS2oWLP1qcO94dvY2tXlTX3iE29ElM9B/IKkX3O38Ts0nLrIoaOSDb6y7cAOava2eOYGkNs7StJ/MofS2/WDCfgh9HOJdhq47tdvJtgRgbQJipNnlOnX3PVkfAJ5+BhtqbpVB8zOD7pd1bPyOLJGZZJ9MLVlO+HaJkaHYyQvDiHjE9RMzdGY9NPqVtOJkGmMm8BhKACDYWU0OcnO2Qi+dK30eGeQWw59fsU6CjV6qxSoSLMNaxX3uu9j92/etmKD8jeG2HTynazJhW9pX3EeVT113LA5wo6riCmwFlOw2DQuRoa51CwX+k5y8XwvnIuxd6IGB0FibwFv0Z1ONyrCcAD6o0o8IvgbGok0d9Dadg21tS1E0zXU3jdeZO6F11Hwulxt21usSysbKrI3wv5r9+pLP/rpqs3FZgUwypmx8WH6Y0eZ6D+H7+JF6hMuHXM1BNN9VFO4+JDsg6kj0Ulqb76T5rbt1NW2LPs85dLlai2x3gh5+KLBqzJJC3ZtlDIZk6vdeh2R2hZG4qeYHbpA9dgUbTM+Wt0aMg1GF8VHf2ieI40u/pYWGrfsZDpxia0/PZF9MBXefzvbd9y2Yh0bqQlgLahIszWMSmJ6ZoLBC72MDceYi51h38Uqr29q7ASCsAVIIVzwCecjLucafNS0dbGp+waaGjtYLKxQrxPYcLXSYmNmaxgFZrGf35f7pp71nvyPjROemqMp6afVrWFr9t3VC/qmHo1MELn1Tjo699BVFaZrmRqsVlp4KtJsE2PD9L7xov2PbZQUs7MJTv78GXYfG8CPgxs7Su9L/0Mk5aP1ir6pDoNB6IsqZ6NCsLGZ2pYuZhKj9Lz0ZrYJoPrA7Wy/ZuVNAEbhqUizDSdh2wtHePn0CWq7ryVc20S0tpXa2hacEgq5Vg5sxIcgq2VqaoyR4bOMv3OemdFhdGKcQGKG8KxL41yAJq1mP5CJUiVA41yAvsg8fem+qdHWDlrbdlBX38ZSTw16g9X2mZQhFdkb4abubn31wQeu2D+Py5gkmfSlSPhdZgNCKhhAQyGkuhp/OEooUs/02DvMjQwQau9m09Y9QM5osczoMRaOIlO8mLGZl6HYCeYG+ghs6qC16/psevBGlS3EvXwsJ91I/E1Sgxfwt22mufPa7Nhxj8udxHNDI15OI2kdJ0kOxAm0baZpy05UXdR1cd15T7OruDqPuoq6895x9dYTg3FuPDOND2Ee5ci2asJtnYjjQ0QQcbx1RxAcr+8yDo6T3i8O4ggj8V5Sg+ez92Kxa83lyvsDw/E3SA2ex9+2hZbOXYu+770Yjp/M5tHcca13LlVQXfh5Zr8T3v7LepRL599G+i+QCgYQcQhMzRCdVRpTQRo0tOB8c8wz7MwwFpxnKuRnPlIDrsu+C4qTjlIVu3OfGWYZcTW9EcrGbEXkbuDreNWCh1X1q0ulfV93l/73g1/g5K4WQvVNzE6MMj89gTs9jTMzSyCZIjSnhFMOUTdAnZZGkAujvEiSYsg3w1jQZaY6gBsO469rINy4iYbmLhobtuDzXxnLwn4tlC8Vb7Yi4gN6gQ8CfcArwEdV9eRi6Xft6NYfPPnPyy7Ic6lZxseHmRgb4p2Xn2ffaAgfDvO4HI8kSHV447UzdcbMHcsGoZGFtUknFmPPZDibx7FIAre7K29m2vxA3bkBbUDPnmHvRE4e0QTavS1PwcL1zGeZVXMuT0d0CunZDuKAIzjiIOKAyOXaak6tdWIoxp6cmUeP7awj2tq1oParqqi64Lrp/a5XE1TXqzmfPs2eiSvvxeVrXSpgec79OHd2YR7RBNq9dYn3LZFbXh5HowlkW0/OqeTyrwKR7PlFQMU7kvq/Xm4cq8mOmjrc6eOWQ3+wIh1GebMR+tneArytqqcBROQJ4D5gUbMN17WsqMYQ8FfR1NhBU2MHyZnEgpEx1QduX3HtI390Tc1q8mjIy2P/KvJoys/jtpXlsXvhzKM3raIW1lu3BveicQ3uRV4e4dXkEbFRU8bqKRez3QLEc7b7gFtzE4jIp4BPAXR1LbcDzJXs3HUHvXBVP/MqLY+r6SJUStdRCnkYG5dyaUb4DeBuVf299PbHgFtV9bOLpb/a4OGGYRiLcTXNCIvHPSs9zkM2+BBAR3qfYRhGWVAuZvsKsENEtolIEPgI8GSRNRmGYSybsmizVdWUiHwWeBav69ejqnqiyLIMwzCWTVmYLYCqPg08XWwdhmEYq6FcmhEMwzDKGjNbwzCMAmBmaxiGUQDMbA3DMApAWQxqWCkiMgG8WWwdQDMwUmwRlIaOUtAApqPUNEBp6Fiuhm5VXf5EbTmUTW+EFfLmakd5rCUi8qrpKB0NpqP0NJSKjkJosGYEwzCMAmBmaxiGUQAq1Wy/VWwBaUzHZUpBA5iOXEpBA5SGjnXXUJEPyAzDMEqNSq3ZGoZhlBRmtoZhGAXAzNYwDKMAmNkahmEUgIozWxHpEZFHROS76e2wiDwuIt8Wkd8qoo4PpzV8R0QOFkNDel9YRF4VkQ8VQsNiOkTEEZGHROSbIvLxImnoEpHvi8ijIvJAITSkz7ugHBSxfObrKEb5vOKcRSqf+fdifcqnNxV1+S140+Q8jzfD7gngj/KOfzf9+jHgl9Pr3ymWjpztBuCRYmkAvgJ8EfhQET+TXwUeB/4aeH+RNNwL/HYRy0UD8EgJlM8F5bFI5TN7ziKXz8xnsi7lc00vppAL0A4cSK9HgV7g+pzjmS/Vl4B96fV/LZaOnO2vZdIX4V58EG9KoU+sU2Fero4HgE8vdn8KqKEp/cX7CfDJItyLrwEHSqB8LiiPRSqfmXtR7PKZ0bEu5bNsmxFUtV9VD6fXJ4A38KY8z6cPb4JIWIdmk+XqEI+/BJ7JpC+0BuAu4DbgfuD3RWRN78cKP5NL6fX5Imn4JPDnqvpLeLXcNWUpHYuUg6KUz3wdxSifi5zzLopQPpf4TNa8fFZEIBoR2QrsB34mIk3AQ8B+EfkS8A3gb0XkXuCpIupIAB8A6kTkGlX9+0JrUNUvp9N8AhhRVXc9NLyXDuDrwDdF5A7ghSJpeAr4CxG5Hzi7XhrydQCfI6ccAP9EEcrnIjqCFLh85msoVvnM1wH8I+tRPte6ql7oBYgAPwd+baPrKAUNpaKjFDSYjtLTUEwdZduMACAiAeDfgX9R1e9tZB2loKFUdJSCBtNRehqKraNsYyOIiOA9Mbyoqn+8kXWUgoZS0VEKGkxH6WkoBR3lbLa/ALwIHAMybTsPqjfl+YbSUQoaSkVHKWgwHaWnoRR0lK3ZGoZhlBNl3WZrGIZRLpjZGoZhFAAzW8MwjAJgZmsYhlEAzGwNwzAKgJmtYRhGATCzNSoCEZkXkddF5LiIPCUi9Uuku1ZE/iud9g0R+VZ6/00i8o3CqjY2EtbP1qgIRGRSVSPp9ceBXlV9aJF0zwJ/p6o/SG/vUdVjhVVrbESsZmtUIv/L4mEVwYtp2pfZyBitiNwlIv+RXn86XfN9XUTGROTjIuITkb8SkVdE5KiIfHrdr8KoKMxsjYpCRHzA+4Enl0jyN8BPROQZEfmTxZobVPWQqu4Dfhc4B3w/vT6mqjcDN+PFW922LhdhVCRmtkalUC0irwMDQBvw3GKJVPUxYBfwb3jBql8Skar8dCLSjBdr9n5VHQMOAr+TPsfP8GZ62LEO12FUKGa2RqUwna6NdgMC/CGAeBP3vZ42SQBU9YKqPqqq9wEp4IbcjNK14yeAr6jq8cxu4HOqui+9bFPVHxXguowKwczWqChUdQr4PPCnIuJX1S9nDBJARO5OxzRFRDbh1VDP52XzVeCoqj6Rs+9Z4DM5790pIuH1vh6jcjCzNSoOVX0NOAp8dJHDB4HjInIEz0C/oKoDeWn+DDiY85DsV4CH8WZlPSwix4F/oEKmlTIKg3X9MgzDKABWszUMwygAZraGYRgFwMzWMAyjAJjZGoZhFAAzW8MwjAJgZmsYhlEAzGwNwzAKwP8D0jgts9bXc5QAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Full Join Time\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "l = [[],[],[],[]]\n",
    "m = [[],[],[],[]]\n",
    "n = [[],[],[]]\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "\n",
    "# lines = open(\"../logs/join_var_dim_cpu.log\").readlines()\n",
    "# for i in xrange(0,17*25,25):\n",
    "#     vals = []\n",
    "#     for j in xrange(1,4):\n",
    "#         # print lines[i+8*j-1]\n",
    "#         vals.append(float(lines[i + 8*j - 1].split()[0]))\n",
    "#     n[0].append(sum(vals)/ len(vals))\n",
    "\n",
    "# # Convert time to ms\n",
    "# for i in xrange(0,1):\n",
    "#     n[i] = [jj/1000.0 for jj in n[i]]    \n",
    "\n",
    "# print len(n[i])\n",
    "# print len(x)\n",
    "\n",
    "lines = open(cpu_log + 'join').readlines()\n",
    "\n",
    "cpu_scalar = [0.0] * len(x)\n",
    "cpu_simd = [0.0] * len(x)\n",
    "\n",
    "for i in xrange(0, len(lines)):\n",
    "    line = lines[i]\n",
    "    if \"time_build_scalar\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        num_dim = obj['num_dim']\n",
    "        slot = int(math.log(num_dim, 2)) - 10\n",
    "        time_build_scalar = obj['time_build_scalar']\n",
    "        time_probe_scalar = obj['time_probe_scalar']\n",
    "        time_build_simd = obj['time_build_simd']\n",
    "        time_probe_simd = obj['time_probe_simd']\n",
    "        cpu_scalar[slot] = time_build_scalar + time_probe_scalar\n",
    "        cpu_simd[slot] = time_build_simd + time_probe_simd\n",
    "\n",
    "lines = open(gpu_log + 'join').readlines()\n",
    "\n",
    "for i in xrange(0, len(lines)):\n",
    "    line = lines[i]\n",
    "    if \"time_join_total\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        #print obj\n",
    "        radix = obj['radix']\n",
    "\n",
    "        time_partition_total = obj['time_partition_total']\n",
    "        time_probe = obj['time_probe']\n",
    "        time_build = obj['time_build']\n",
    "        #print radix\n",
    "        l[radix/7].append(time_partition_total + time_build + time_probe)\n",
    "    \n",
    "for i in xrange(0, len(l)):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2]))\n",
    "        \n",
    "round = 99.04 / 4\n",
    "for i in xrange(1, 4):\n",
    "    m[i] = [i*round + w for w in m[i]]\n",
    "\n",
    "# ax.plot(x[:len(n[0])], n[0], '.-', color=tableau20[2], label='CPU Radix Join')\n",
    "ax.plot(x, cpu_scalar, '.-', color=tableau20[12], label='CPU NPJ Scalar')\n",
    "ax.plot(x, cpu_simd, '.-', color=tableau20[14], label='CPU NPJ SIMD')\n",
    "\n",
    "print m[0]\n",
    "print m[1]\n",
    "print m[2]\n",
    "print m[3]\n",
    "\n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], '.-', color=tableau20[4], label='GPU NPJ')\n",
    "\n",
    "#ax.plot(x[len(x) - len(m[1]):], m[1], '.-', color=tableau20[5], label='1 Pass')\n",
    "#ax.plot(x[len(x) - len(m[2]):], m[2], '.-', color=tableau20[6], label='2 Pass')\n",
    "#ax.plot(x[len(x) - len(m[3]):], m[3], '.-', color=tableau20[7], label='3 Pass')\n",
    "\n",
    "m[0] = [9999] * (len(x) - len(m[0])) + m[0]\n",
    "m[1] = [9999] * (len(x) - len(m[1])) + m[1]\n",
    "m[2] = [9999] * (len(x) - len(m[2])) + m[2]\n",
    "m[3] = [9999] * (len(x) - len(m[3])) + m[3]\n",
    "\n",
    "m_opt = [min([m[0][i],m[1][i],m[2][i], m[3][i]]) for i in xrange(0, len(x))]\n",
    "\n",
    "ax.plot(x, m_opt, '.-', color=tableau20[7], label='GPU Radix')\n",
    "\n",
    "ax.legend(fontsize=8, bbox_to_anchor=(0.29, 1))\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10) \n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Probe Time: Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('join_probe_varying_r.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 193,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628]\n",
      "[38.0, 13.0, 11.0, 171.0, 113.0, 69.0, 346.0, 103.0, 71.0, 69.0, 255.0, 214.0, 150.0]\n",
      "CPU_Runtimes [40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628]\n",
      "Gains Compared to SC [18.604316212511904, 6.555995575015571, 4.794620323634204, 37.475467223174476, 20.004741644126863, 18.588176628290448, 25.2168489060629, 26.428795024298623, 22.627363889293836, 21.992324812925066, 16.413826998689384, 32.64574650649669, 23.623186597976726]\n",
      "AVG 21.1516469494\n",
      "Gains Compared to Hyper [0.9489798466648354, 0.9216785894063682, 1.0643547591171663, 1.1814532565964473, 1.439996737706506, 0.9541456938989988, 1.9629757805098063, 0.999980582901303, 0.9732520188125502, 0.9725597208048848, 1.3395600989698522, 1.071376719084023, 1.3200971591509134]\n",
      "AVG 1.16541622797\n",
      "CPU Gains Compared to MonetDB [5.36673076442824, 10.578034272263855, 13.35281425074263, 2.3836337633086218, 3.3642401659691816, 3.3879086232645608, 2.1842360563476166, 2.2135492514708455, 2.755262757483417, 2.7344432729876473, 2.4059550012870283, 2.0175926064993517, 2.384975534199317]\n",
      "AVG 4.2407212554\n",
      "CPU Gains Compared to Pelaton [28.497906775216645, 80.13141158620886, 106.72579928204435, 25.086045413405007, 42.70478523659274, 46.79698138724487, 19.221117909033662, 20.373926768412264, 26.63776294596532, 23.987705435622185, 227.5615084444818, 66.96294697686528, 28.09006065406414]\n",
      "AVG 57.1367660627\n",
      "CPU Runtimes\n",
      "[40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628]\n",
      "===========\n",
      "Hyper Runtimes\n",
      "[38.0, 13.0, 11.0, 171.0, 113.0, 69.0, 346.0, 103.0, 71.0, 69.0, 255.0, 214.0, 150.0]\n",
      "===========\n",
      "GPU Runtimes\n",
      "[2.15235, 2.15142, 2.15552, 3.86218, 3.92269, 3.89043, 6.98989, 3.89734, 3.22403, 3.22598, 11.5976, 6.1185, 4.81002]\n",
      "===========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import json\n",
    "\n",
    "data = {}\n",
    "\n",
    "# frag1 = open('../logs/az/mapd/1frag.log').readlines()\n",
    "# frag1 = [line for line in frag1 if 'Execution Time' in line]\n",
    "# frag1 = [float(line.strip().split()[-1]) for line in frag1]\n",
    "# #data['MapD Single Fragment'] = frag1[4::5]\n",
    "\n",
    "# frag4 = open('../logs/az/mapd/4frag.log').readlines()\n",
    "# frag4 = [line for line in frag4 if 'Execution Time' in line]\n",
    "# frag4 = [float(line.strip().split()[-1]) for line in frag4]\n",
    "# data['MapD'] = frag4[4::5]\n",
    "\n",
    "queries = ['q11','q12','q13','q21','q22','q23','q31','q32','q33','q34','q41','q42','q43']\n",
    "\n",
    "times = []\n",
    "times_inc = []\n",
    "\n",
    "# Standalone CPU Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_cpu_res').readlines()\n",
    "all_runs = [float(json.loads(line)['time_query']) for line in logs if 'time_query' in line]\n",
    "cpu_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "# cpu_runtimes[1] = 19\n",
    "# cpu_runtimes[2] = 17\n",
    "\n",
    "data['Standalone (CPU)'] = cpu_runtimes\n",
    "print(cpu_runtimes)\n",
    "\n",
    "# Standalone GPU Results\n",
    "logs = open('../logs/az/ssb/ssb_20_gpu_res').readlines()\n",
    "all_runs = [float(json.loads(line)['time_query']) for line in logs if 'time_query' in line]\n",
    "gpu_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "data['Standalone (GPU)'] = gpu_runtimes\n",
    "\n",
    "# Hyper Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_hyper_res').readlines()\n",
    "all_runs = [float(line.split()[4].replace('ms','')) for line in logs if 'Query' in line]\n",
    "hyper_runtimes = [min(all_runs[i], all_runs[i+13], all_runs[i+26], all_runs[i+39]) for i in xrange(0, 13)]\n",
    "data['Hyper'] = hyper_runtimes\n",
    "print hyper_runtimes\n",
    "\n",
    "# Pelaton Results\n",
    "logs = open('../logs/cl/ssb/ssb_10_pelaton_logs').readlines()\n",
    "all_runs = [float(line.split()[-1].strip()) for line in logs if 'Query Runtime' in line]\n",
    "pelaton_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "data['Pelaton'] = pelaton_runtimes\n",
    "\n",
    "# print(len(cpu_runtimes), cpu_runtimes)\n",
    "# print(len(gpu_runtimes), gpu_runtimes)\n",
    "# print(len(hyper_runtimes), hyper_runtimes)\n",
    "# print(len(pelaton_runtimes), pelaton_runtimes)\n",
    "\n",
    "# for query in queries:\n",
    "#     logs = open('../logs/az/gpu/ssb/20/' + query).readlines()\n",
    "#     l1 = [line for line in logs if 'Time Taken Total' in line]\n",
    "#     l1 = [float(line.strip().split()[-1]) for line in l1]\n",
    "#     times_inc.append(l1[-1])\n",
    "#     l2 = [json.loads(line)['time_query'] for line in logs if 'time_query' in line]\n",
    "#     times.append(l2[-1])\n",
    "# data['Standalone (GPU)'] = times\n",
    "# standalone = times\n",
    "#data['Standalone (inc. Data Transfer)'] = times_inc\n",
    "\n",
    "print \"CPU_Runtimes\", cpu_runtimes\n",
    "\n",
    "gains = [cpu_runtimes[i] / gpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Gains Compared to SC', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "gains = [hyper_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Gains Compared to Hyper', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "\n",
    "df = pd.DataFrame(data, index=['q1.1','q1.2','q1.3','q2.1','q2.2','q2.3','q3.1','q3.2','q3.3','q3.4','q4.1','q4.2','q4.3'])\n",
    "df = df[['Hyper', 'Standalone (CPU)', 'Standalone (GPU)']]\n",
    "#plt.style.use('ggplot')\n",
    "my_colors = list(islice(cycle([tableau20[7], tableau20[6], tableau20[4], 'y', 'k']), None, len(df)))\n",
    "plt.rcParams[\"figure.figsize\"] = (16,4)\n",
    "fig, ax = plt.subplots()\n",
    "df.plot(kind='bar', ax = ax, color=my_colors, rot=0)\n",
    "for i, l in enumerate(ax.lines):\n",
    "    plt.setp(l, linewidth=0)\n",
    "\n",
    "ax.set_xlabel('Queries')\n",
    "ax.set_ylabel('Time (in ms)')\n",
    "\n",
    "plt.savefig('all_queries.pdf', bbox_inches='tight')\n",
    "\n",
    "monetdb_runtimes = [214.9, 149.2, 138, 345.0, 264.0, 245.0, 385, 228, 201, 194, 458, 403, 271]\n",
    "gains = [monetdb_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'CPU Gains Compared to MonetDB', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "gains = [pelaton_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'CPU Gains Compared to Pelaton', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "print \"CPU Runtimes\"\n",
    "print cpu_runtimes\n",
    "print \"===========\"\n",
    "\n",
    "print \"Hyper Runtimes\"\n",
    "print hyper_runtimes\n",
    "print \"===========\"\n",
    "\n",
    "print \"GPU Runtimes\"\n",
    "print gpu_runtimes\n",
    "print \"===========\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17 [492694.6666666667, 486924.0, 495878.6666666667, 496665.6666666667, 504684.6666666667, 507427.6666666667, 517161.3333333333, 503214.0, 520457.3333333333, 505030.0, 505575.6666666667, 510801.0, 512143.0, 529857.3333333334, 534597.0, 570207.3333333334, 635183.6666666666]\n",
      "17 [130418.0, 137620.66666666666, 142795.66666666666, 179355.33333333334, 208074.33333333334, 221512.66666666666, 226122.66666666666, 228774.66666666666, 232655.66666666666, 244321.66666666666, 556277.3333333334, 651915.6666666666, 721027.0, 783891.0, 822524.0, 899113.3333333334, 1144479.3333333333]\n",
      "17 [93666.66666666667, 93847.33333333333, 96023.0, 102454.66666666667, 107423.33333333333, 144035.33333333334, 164011.66666666666, 171950.33333333334, 174367.0, 169473.66666666666, 176552.33333333334, 199534.0, 432856.3333333333, 522081.0, 579578.6666666666, 652803.0, 753980.0]\n",
      "18 17\n",
      "7.01176529301\n",
      "9.79843297184\n",
      "9.94134973263\n",
      "10.5894435619\n",
      "11.0814477989\n",
      "14.8303661001\n",
      "16.8554895315\n",
      "17.6643032125\n",
      "17.8745001317\n",
      "16.1318991639\n",
      "8.7764935915\n",
      "6.6702324322\n",
      "10.080914741\n",
      "9.95425945699\n",
      "9.43111286129\n",
      "8.75488839178\n",
      "7.65474363035\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "l = [[],[],[],[]]\n",
    "m = [[],[],[],[]]\n",
    "n = [[],[],[]]\n",
    "\n",
    "lines = open(\"../logs/join_var_dim_cpu.log\").readlines()\n",
    "for i in xrange(0,17*25,25):\n",
    "    vals = []\n",
    "    for j in xrange(1,4):\n",
    "        vals.append(float(lines[i + 8*j - 1].split()[0]))\n",
    "    n[0].append(sum(vals)/ len(vals))\n",
    "\n",
    "print len(n[0]), n[0]\n",
    "    \n",
    "for i in xrange(17*25 + 1, 34*25+1, 25):\n",
    "    vals = []\n",
    "    for j in xrange(1,4):\n",
    "        vals.append(float(lines[i + 8*j - 1].split()[0]))\n",
    "    n[1].append(sum(vals)/ len(vals))\n",
    "\n",
    "print len(n[1]), n[1]\n",
    "\n",
    "for i in xrange(34*25 + 2, 34*25 + 2 + 17 * 28, 28):\n",
    "    vals = []\n",
    "    for j in xrange(1,4):\n",
    "        vals.append(float(lines[i + 9*j - 1].split()[0]))\n",
    "    n[2].append(sum(vals)/ len(vals))\n",
    "\n",
    "print len(n[2]), n[2]\n",
    "\n",
    "# Convert time to ms\n",
    "for i in xrange(0,3):\n",
    "    n[i] = [jj/1000.0 for jj in n[i]]\n",
    "    \n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "gpu_log = \"../logs/az/gpu/\"\n",
    "lines = open(gpu_log + 'join_impl').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_join_total\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        radix = obj['radix']\n",
    "        l[radix/8].append(obj['time_join_total'])\n",
    "    \n",
    "for i in xrange(0, len(l)):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2])) \n",
    "        \n",
    "# ax.plot(x[:-1], n[0], '.-', color=tableau20[5], label='Radix Join (CPU)')\n",
    "# ax.plot(x[:-1], n[1], '.-', color=tableau20[6], label='')\n",
    "ax.plot(x[:-1], n[2], '.-', color=tableau20[7], label='No-Partitioning Join (CPU)')\n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], '.-', color=tableau20[4], label='No-Partitioning Join (GPU)')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10, frameon=False)\n",
    "\n",
    "print len(m[0]), len(n[2])\n",
    "for i in xrange(0, len(n[2])):\n",
    "    print n[2][i] / m[0][i]\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('join_varying_r_az.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhgAAAGKCAYAAABOwjjFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11394d2d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "m = [[],[],[],[]]\n",
    "\n",
    "l = [[],[],[],[]]\n",
    "\n",
    "nums = len(x)\n",
    "gpu_log = \"../logs/az/gpu/\"\n",
    "lines = open(gpu_log + 'join_impl').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_join_total\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        radix = obj['radix']\n",
    "        l[0].append(obj['time_probe'])\n",
    "\n",
    "gpu_log = \"../logs/cl/gpu/\"\n",
    "lines = open(gpu_log + 'join_impl').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_join_total\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        radix = obj['radix']\n",
    "        l[1].append(obj['time_probe'])\n",
    "\n",
    "for i in xrange(0, len(l)):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2])) \n",
    "        \n",
    "# ax.plot(x[:-1], n[0], '.-', color=tableau20[5], label='PRJ')\n",
    "# ax.plot(x[:-1], n[1], '.-', color=tableau20[6], label='NPJ')\n",
    "# ax.plot(x[:-1], n[2], '.-', color=tableau20[7], label='NPJ-S')\n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], '.-', color=tableau20[4], label='NPJ-S Volta')\n",
    "ax.plot(x[len(x) - len(m[1]):], m[1], '.-', color=tableau20[6], label='NPJ-S Maxwell')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('probe_variation.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[', 171303, 126481, 96742, 111336\\n', ', 168294, 124342, 92349, 103304\\n', ', 152401, 117371, 87822, 95838\\n', ', 155733, 119168, 93993, 101518\\n', ', 174945, 139661, 159488, 162640\\n']\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x1059c1390>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhgAAAGKCAYAAABOwjjFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkTnmFZzHxfcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1059a5690>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "join_scalar = []\n",
    "join_simd = []\n",
    "\n",
    "lines = open(cpu_log + 'join_simd').readlines()\n",
    "lines = lines[1::2]\n",
    "print lines[:5]\n",
    "num_lines = len(lines)\n",
    "lines = [line.strip().replace(',','') for line in lines]\n",
    "join_scalar = [float(line.strip().split()[0])/1000 for line in lines]\n",
    "join_simd = [float(line.strip().split()[2])/1000 for line in lines]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "\n",
    "ax.plot(x, join_scalar, '.-', color=tableau20[4], label='CPU Scalar')\n",
    "ax.plot(x, join_simd, '.-', color=tableau20[6], label='CPU SIMD')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x105e11790>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhgAAAGKCAYAAABOwjjFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRERERKa8/wd7W9joqSx1sgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1058d7210>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "join_radix = []\n",
    "\n",
    "lines = open(cpu_log + 'join_radix').readlines()\n",
    "lines = lines[5::6]\n",
    "num_lines = len(lines)\n",
    "lines = [line.strip().replace(',','') for line in lines]\n",
    "join_radix = [float(line.strip().split()[0])/1000 for line in lines]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "\n",
    "ax.plot(x, join_scalar, '.-', color=tableau20[4], label='CPU Radix')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time Build Joint\n",
      "[93.66666666666667, 93.84733333333332, 96.023, 102.45466666666667, 107.42333333333333, 144.03533333333334, 164.01166666666666, 171.95033333333333, 174.367, 169.47366666666665, 176.55233333333334, 199.534, 432.85633333333334, 522.081, 579.5786666666667, 652.803, 753.98]\n",
      "Time Build Scalar\n",
      "[46.373359, 46.438184, 48.084658, 48.616336999999994, 51.393763, 91.53558799999999, 108.242432, 116.845095, 121.51186, 123.63818, 145.88386, 157.66532999999998, 355.3182, 442.2927, 499.7721, 586.535, 668.924, 877.7139999999999]\n",
      "Time Build SIMD\n",
      "[52.091080999999996, 52.307142999999996, 57.728704, 62.346559000000006, 67.257532, 96.79103400000001, 118.87857699999999, 123.400485, 128.89638, 142.24004, 150.96796, 181.51881999999998, 439.506, 525.7549, 599.8041000000001, 652.5690000000001, 745.6009999999999, 948.3800000000001]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Comparing (KV) NPO vs (K){V} NPO vs (K)(V) NPO SIMD\n",
    "fig, ax = plt.subplots()\n",
    "plt.rcParams[\"figure.figsize\"] = (10,8)\n",
    "\n",
    "lines = open(\"../logs/join_var_dim_cpu.log\").readlines()\n",
    "\n",
    "n = [[],]\n",
    "\n",
    "for i in xrange(34*25 + 2, 34*25 + 2 + 17 * 28, 28):\n",
    "    vals = []\n",
    "    for j in xrange(1,4):\n",
    "        vals.append(float(lines[i + 9*j - 1].split()[0]))\n",
    "    n[0].append(sum(vals)/ len(vals))\n",
    "\n",
    "# Convert time to ms\n",
    "for i in xrange(0,1):\n",
    "    n[i] = [jj/1000.0 for jj in n[i]]\n",
    "    \n",
    "l = [[],[],]\n",
    "m = [[],[],]\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "\n",
    "cpu_log = \"../logs/cl/cpu/\"\n",
    "lines = open(cpu_log + 'join').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_build\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        l[0].append(obj['time_build_scalar'] + obj['time_probe_scalar'])\n",
    "        l[1].append(obj['time_build_simd'] + obj['time_probe_simd'])\n",
    "    \n",
    "for i in xrange(0, len(l)):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2])) \n",
    "\n",
    "print \"Time Build Joint\"\n",
    "print n[0]\n",
    "print \"Time Build Scalar\"\n",
    "print m[0]\n",
    "print \"Time Build SIMD\"\n",
    "print m[1]\n",
    "        \n",
    "ax.plot(x[:-1], n[0], '.-', color=tableau20[7], label='No-Partitioning Scalar KV')\n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], '.-', color=tableau20[4], label='No-Partitioning Scalar K-V')\n",
    "ax.plot(x[len(x) - len(m[1]):], m[1], '.-', color=tableau20[6], label='No-Partitioning SIMD K-V')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10, frameon=False)\n",
    "\n",
    "# print len(m[0]), len(n[2])\n",
    "# for i in xrange(0, len(n[2])):\n",
    "#     print n[2][i] / m[0][i]\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('join_varying_r_np.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "18 [19.379, 18.626, 18.6178, 15.5908, 15.5788, 15.2372, 15.1495, 15.1348, 16.4175, 41.2987, 70.329, 98.5194, 116.372, 123.14, 126.112, 128.105, 196.257, 226.778]\n",
      "18 [1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 2097152, 4194304, 8388608, 16777216, 33554432, 67108864, 134217728]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "m = [[],[],[],[]]\n",
    "\n",
    "l = [[],[],[],[]]\n",
    "\n",
    "nums = len(x)\n",
    "\n",
    "gpu_log = \"../logs/cl/gpu/\"\n",
    "lines = open(gpu_log + 'join').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_join_total\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        radix = obj['radix']\n",
    "        if radix == 0:\n",
    "            l[0].append(obj['time_probe'])\n",
    "\n",
    "for i in xrange(0, 1):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2])) \n",
    "\n",
    "print len(m[0]), m[0]\n",
    "print len(x), x\n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], '.-', color=tableau20[6], label='NPJ-S Maxwell')\n",
    "ax.legend(loc=2, fontsize=10)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('R-Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('probe_maxwell_model.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time Build Scalar\n",
      "[43.553, 43.287, 43.8404, 44.107, 45.3232, 88.2953, 105.273, 113.955, 115.504, 116.953, 120.337, 135.954, 312.235, 393.664, 439.204, 457.576, 466.566, 472.771]\n",
      "Time Build SIMD\n",
      "[50.9318, 51.5299, 54.4518, 57.4125, 61.0635, 131.161, 145.425, 151.959, 153.862, 157.401, 161.111, 194.664, 416.712, 495.116, 530.901, 539.506, 543.258, 547.654]\n",
      "Time Build Prefetch\n",
      "[99.8718, 100.099, 100.457, 101.067, 102.135, 121.912, 135.564, 136.222, 132.041, 132.313, 137.653, 149.827, 314.867, 399.511, 448.13, 469.923, 475.77, 480.785]\n",
      "Time Build GPU\n",
      "[13.2106, 7.74554, 7.87558, 7.94726, 7.8551, 8.44698, 7.86432, 7.90016, 7.89197, 8.04864, 15.9734, 24.9385, 35.5256, 41.5252, 44.5829, 46.164, 46.8869, 47.2412]\n",
      "Gains\n",
      "10 3.2968222488\n",
      "11 5.58863552444\n",
      "12 5.56662493429\n",
      "13 5.54996313195\n",
      "14 5.76990744866\n",
      "15 10.4528837525\n",
      "16 13.3861541748\n",
      "17 14.4243914047\n",
      "18 14.6356359692\n",
      "19 14.5307778705\n",
      "20 7.53358708853\n",
      "21 5.45157086433\n",
      "22 8.7890141194\n",
      "23 9.48012291332\n",
      "24 9.85140042483\n",
      "25 9.91196603414\n",
      "26 9.95088180281\n",
      "27 10.0075992989\n",
      "-----\n",
      "L3 band 157177100.0\n",
      "[7.809031447272727, 7.809031447272727, 7.809031447272727, 7.809031447272727, 7.809031447272727, 7.809031447272727, 7.809031447272727, 7.809031447272727, 7.809031447272727, 7.809031447272727, 21.9179442529811, 31.65925280986159, 36.52990708830183, 38.96523422752196, 40.18289779713202, 40.79172958193705, 41.096145474339565, 41.24835342054082]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x259.2 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Comparing (KV) NPO vs (K){V} NPO vs (K)(V) NPO SIMD\n",
    "fig, ax = plt.subplots()\n",
    "plt.rcParams[\"figure.figsize\"] = (7,4)\n",
    "    \n",
    "l = [[],[],[],[]]\n",
    "m = [[],[],[],[]]\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "\n",
    "cpu_log = \"../logs/cl/cpu/\"\n",
    "lines = open(cpu_log + 'join').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_build\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        try:\n",
    "            l[0].append(obj['time_probe_scalar'])\n",
    "            l[1].append(obj['time_probe_simd'])\n",
    "            l[2].append(obj['time_probe_prefetch'])\n",
    "        except:\n",
    "            print line\n",
    "\n",
    "gpu_log = \"../logs/az/gpu/\"\n",
    "lines = open(gpu_log + 'join').readlines()\n",
    "\n",
    "for line in lines:\n",
    "    if \"time_join_total\" in line:\n",
    "        obj = json.loads(line.strip())\n",
    "        radix = obj['radix']\n",
    "        if radix == 0:\n",
    "            l[3].append(obj['time_probe'])\n",
    "\n",
    "for i in xrange(0, 4):\n",
    "    for j in xrange(0,len(l[i])/3):\n",
    "        m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2]))         \n",
    "        \n",
    "print \"Time Build Scalar\"\n",
    "print m[0]\n",
    "print \"Time Build SIMD\"\n",
    "print m[1]\n",
    "print \"Time Build Prefetch\"\n",
    "print m[2]\n",
    "print \"Time Build GPU\"\n",
    "print m[3]\n",
    "        \n",
    "# ax.plot(x[:-1], n[0], '.-', color=tableau20[7], label='No-Partitioning Scalar KV')\n",
    "ax.plot(x[len(x) - len(m[1]):], m[1], 'o-', color=tableau20[4], label='CPU SIMD')\n",
    "ax.plot(x[len(x) - len(m[2]):], m[2], '*-', color=tableau20[6], label='CPU Prefetch')\n",
    "ax.plot(x[len(x) - len(m[0]):], m[0], 'x-', color=tableau20[2], label='CPU Scalar')\n",
    "\n",
    "gains = [m[0][k] / m[3][k] for k in xrange(0,len(m[0]))]\n",
    "print \"Gains\"\n",
    "for i in xrange(0, len(x)):\n",
    "    print 10+i, gains[i]\n",
    "print \"-----\"\n",
    "\n",
    "# print len(m[0]), len(n[2])\n",
    "# for i in xrange(0, len(n[2])):\n",
    "#     print n[2][i] / m[0][i]\n",
    "\n",
    "cpu_l2_bandwidth = bw_cpu * 1000.0 * 6.5\n",
    "cpu_l3_bandwidth = bw_cpu * 1000.0 * 2.9\n",
    "print \"L3 band\", cpu_l3_bandwidth\n",
    "\n",
    "t1 = [(2**28) * 64.0 / cpu_l2_bandwidth for i in xrange(10, 15)]\n",
    "t1 += [((2**28) * 2 * 4.0 + (1 - 0.5**(i - 14)) * (2**28) * 64.0) / cpu_l3_bandwidth for i in xrange(15, 22)]\n",
    "t1 += [((2**28) * 2 * 4.0 + (1 - 0.5**(i - 21)) * (2**28) * 64.0) / (bw_cpu * 1000.0) for i in xrange(22, 28)]\n",
    "t1 = [w for w in t1]\n",
    "\n",
    "ax.plot(x, t1, '--', color=tableau20[14], label='CPU Model')\n",
    "ax.plot(x[len(x) - len(m[3]):], m[3], 'o-', color=tableau20[8], label='GPU')\n",
    "\n",
    "gpu_l2_bandwidth = 1100000000\n",
    "t2 = [(2**28) * 32.0 / gpu_l2_bandwidth for i in xrange(10, 20)]\n",
    "t2 += [((2**28) * 2 * 4.0 + (1 - 0.5**(i - 19)) * (2**28) * 128) / (bw_gpu * 1000.0) for i in xrange(20, 28)]\n",
    "print t2\n",
    "t2 = [w for w in t2]\n",
    "\n",
    "ax.plot(x, t2, '--', color=tableau20[12], label='GPU Model')\n",
    "\n",
    "ax.legend(loc=2, fontsize=10, frameon=False)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('Hash Table Size', fontsize=10)\n",
    "ax.set_xlim(2**10, 1.5 * 2**26)\n",
    "#ax,set_ylim(0,599)\n",
    "ax.set_xscale('log', basex=2)\n",
    "\n",
    "def format_func(value, tick_number):\n",
    "    value = value * 8\n",
    "    if value < 1024 * 1024:\n",
    "        return \"%dKB\" % (value / 1024)\n",
    "    elif value < 1024 * 1024 * 1024:\n",
    "        return \"%dMB\" % (value / (1024*1024))\n",
    "    else:\n",
    "        return \"0\"\n",
    "\n",
    "ax.xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "\n",
    "#ax.set_xticks(x, ['8KB', '', '32KB', '', '128KB', '', '512KB', '', '2MB', '', '8MB', '', '32MB', '', '128MB', '', '512MB', ''])\n",
    "#ax.set_title('Varying R Size with S Size: 250m (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('join_varying_r_np.pdf', bbox_inches='tight')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x108 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Comparing (KV) NPO vs (K){V} NPO vs (K)(V) NPO SIMD\n",
    "fig, ax = plt.subplots()\n",
    "plt.rcParams[\"figure.figsize\"] = (4.5,1.5)\n",
    "    \n",
    "l = [[],[],[],[]]\n",
    "m = [[],[],[],[]]\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "\n",
    "# cpu_log = \"../logs/cl/cpu/\"\n",
    "# lines = open(cpu_log + 'join').readlines()\n",
    "\n",
    "# for line in lines:\n",
    "#     if \"time_build\" in line:\n",
    "#         obj = json.loads(line.strip())\n",
    "#         try:\n",
    "#             l[0].append(obj['time_probe_scalar'])\n",
    "#             l[1].append(obj['time_probe_simd'])\n",
    "#             l[2].append(obj['time_probe_prefetch'])\n",
    "#         except:\n",
    "#             print line\n",
    "\n",
    "# gpu_log = \"../logs/az/gpu/\"\n",
    "# lines = open(gpu_log + 'join').readlines()\n",
    "\n",
    "# for line in lines:\n",
    "#     if \"time_join_total\" in line:\n",
    "#         obj = json.loads(line.strip())\n",
    "#         radix = obj['radix']\n",
    "#         if radix == 0:\n",
    "#             l[3].append(obj['time_probe'])\n",
    "\n",
    "# for i in xrange(0, 4):\n",
    "#     for j in xrange(0,len(l[i])/3):\n",
    "#         m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2]))         \n",
    "        \n",
    "# print \"Time Build Scalar\"\n",
    "# print m[0]\n",
    "# print \"Time Build SIMD\"\n",
    "# print m[1]\n",
    "# print \"Time Build Prefetch\"\n",
    "# print m[2]\n",
    "# print \"Time Build GPU\"\n",
    "# print m[3]\n",
    "\n",
    "x = range(3,12)\n",
    "\n",
    "m[0] = [21, 20.9, 21.3, 21.4, 21.8, 21.9, 22, 21.88, 22.7]\n",
    "#m[0] = [92.8, 92.8, 92.8, 92.8, 92.8, 95.2, 103, 148.1, 172.5]\n",
    "m[1] = [1.34]*9\n",
    "m[2] = [1.2]*9\n",
    "#6.23\n",
    "\n",
    "# ax.plot(x[:-1], n[0], '.-', color=tableau20[7], label='No-Partitioning Scalar KV')\n",
    "ax.plot(x, m[0], '*-', color=tableau20[2], label='CPU Stable', linewidth=2)\n",
    "\n",
    "t1 = [20.6] * 9\n",
    "ax.plot(x, t1, '--', color=tableau20[14], label='CPU Model', linewidth=2)\n",
    "\n",
    "\n",
    "ax.plot(x, m[1], 'x-', color=tableau20[4], label='GPU Stable', linewidth=2)\n",
    "ax.plot(x, m[2], '+-', color=tableau20[6], label='GPU Unstable', linewidth=2)\n",
    "\n",
    "\n",
    "# print len(m[0]), len(n[2])\n",
    "# for i in xrange(0, len(n[2])):\n",
    "#     print n[2][i] / m[0][i]\n",
    "\n",
    "# cpu_l2_bandwidth = bw_cpu * 1000.0 * 3\n",
    "# cpu_l3_bandwidth = bw_cpu * 1000.0 * 2\n",
    "\n",
    "# t1 = [(2**28) * 64.0 / cpu_l2_bandwidth for i in xrange(10, 15)]\n",
    "# t1 += [(2**28) * 64.0 / cpu_l3_bandwidth for i in xrange(15, 22)]\n",
    "# t1 += [((2**28) * 2 * 4.0 + (1 - 0.5**(i - 21)) * (2**28) * 64) / (bw_cpu * 1000.0) for i in xrange(22, 28)]\n",
    "# t1 = [w for w in t1]\n",
    "\n",
    "# gpu_l2_bandwidth = 1100000000\n",
    "# t2 = [(2**28) * 32.0 / gpu_l2_bandwidth for i in xrange(10, 20)]\n",
    "# t2 += [((2**28) * 2 * 4.0 + (1 - 0.5**(i - 19)) * (2**28) * 128) / (bw_gpu * 1000.0) for i in xrange(20, 28)]\n",
    "# print t2\n",
    "# t2 = [w for w in t2]\n",
    "\n",
    "t2 = [1.2] * 9\n",
    "\n",
    "ax.plot(x, t2, '--', color=tableau20[12], label='GPU Model', linewidth=2)\n",
    "\n",
    "ax.legend(loc='upper center', bbox_to_anchor=(0.45, 1.45), fontsize=9, frameon=False, ncol=3)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('radix r (Log # of partitions)', fontsize=10)\n",
    "ax.set_xlim(3,11)\n",
    "#ax,set_ylim(0,599)\n",
    "#ax.set_xscale('log', basex=2)\n",
    "# ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('radix_histogram.pdf', bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "6\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x122.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Comparing (KV) NPO vs (K){V} NPO vs (K)(V) NPO SIMD\n",
    "fig, ax = plt.subplots()\n",
    "plt.rcParams[\"figure.figsize\"] = (4.5,1.7)\n",
    "    \n",
    "l = [[],[],[],[]]\n",
    "m = [[],[],[],[]]\n",
    "\n",
    "x = [2**i for i in xrange(10,28)]\n",
    "nums = len(x)\n",
    "\n",
    "# cpu_log = \"../logs/cl/cpu/\"\n",
    "# lines = open(cpu_log + 'join').readlines()\n",
    "\n",
    "# for line in lines:\n",
    "#     if \"time_build\" in line:\n",
    "#         obj = json.loads(line.strip())\n",
    "#         try:\n",
    "#             l[0].append(obj['time_probe_scalar'])\n",
    "#             l[1].append(obj['time_probe_simd'])\n",
    "#             l[2].append(obj['time_probe_prefetch'])\n",
    "#         except:\n",
    "#             print line\n",
    "\n",
    "# gpu_log = \"../logs/az/gpu/\"\n",
    "# lines = open(gpu_log + 'join').readlines()\n",
    "\n",
    "# for line in lines:\n",
    "#     if \"time_join_total\" in line:\n",
    "#         obj = json.loads(line.strip())\n",
    "#         radix = obj['radix']\n",
    "#         if radix == 0:\n",
    "#             l[3].append(obj['time_probe'])\n",
    "\n",
    "# for i in xrange(0, 4):\n",
    "#     for j in xrange(0,len(l[i])/3):\n",
    "#         m[i].append(min(l[i][3*j],l[i][3*j + 1], l[i][3*j + 2]))         \n",
    "        \n",
    "# print \"Time Build Scalar\"\n",
    "# print m[0]\n",
    "# print \"Time Build SIMD\"\n",
    "# print m[1]\n",
    "# print \"Time Build Prefetch\"\n",
    "# print m[2]\n",
    "# print \"Time Build GPU\"\n",
    "# print m[3]\n",
    "\n",
    "x = range(3,12)\n",
    "\n",
    "#m[0] = [21, 20.9, 21.3, 21.4, 21.8, 21.9, 22, 21.88, 22.7]\n",
    "m[0] = [92.8, 92.8, 92.8, 92.8, 92.8, 95.2, 103, 148.1, 172.5]\n",
    "m[1] = [6,6,6,6.23, 6.8]\n",
    "m[2] = [5.65] * 6\n",
    "#6.23\n",
    "\n",
    "# ax.plot(x[:-1], n[0], '.-', color=tableau20[7], label='No-Partitioning Scalar KV')\n",
    "ax.plot(x[0:len(m[0])], m[0], '*-', color=tableau20[2], label='CPU Stable', linewidth=2)\n",
    "ax.plot(x[0:len(m[1])], m[1], 'x-', color=tableau20[4], label='GPU Stable', linewidth=2)\n",
    "ax.plot(x[0:len(m[2])], m[2], '+-', color=tableau20[6], label='GPU Unstable', linewidth=2)\n",
    "\n",
    "# print len(m[0]), len(n[2])\n",
    "# for i in xrange(0, len(n[2])):\n",
    "#     print n[2][i] / m[0][i]\n",
    "\n",
    "# cpu_l2_bandwidth = bw_cpu * 1000.0 * 3\n",
    "# cpu_l3_bandwidth = bw_cpu * 1000.0 * 2\n",
    "\n",
    "# t1 = [(2**28) * 64.0 / cpu_l2_bandwidth for i in xrange(10, 15)]\n",
    "# t1 += [(2**28) * 64.0 / cpu_l3_bandwidth for i in xrange(15, 22)]\n",
    "# t1 += [((2**28) * 2 * 4.0 + (1 - 0.5**(i - 21)) * (2**28) * 64) / (bw_cpu * 1000.0) for i in xrange(22, 28)]\n",
    "# t1 = [w for w in t1]\n",
    "\n",
    "# gpu_l2_bandwidth = 1100000000\n",
    "# t2 = [(2**28) * 32.0 / gpu_l2_bandwidth for i in xrange(10, 20)]\n",
    "# t2 += [((2**28) * 2 * 4.0 + (1 - 0.5**(i - 19)) * (2**28) * 128) / (bw_gpu * 1000.0) for i in xrange(20, 28)]\n",
    "# print t2\n",
    "# t2 = [w for w in t2]\n",
    "\n",
    "t1 = [82.6] * 7\n",
    "t2 = [4.995] * 5\n",
    "\n",
    "ax.plot(x[0:len(t1)], t1, '--', color=tableau20[14], label='CPU Model', linewidth=2)\n",
    "ax.plot(x[0:len(t2)], t2, '--', color=tableau20[12], label='GPU Model', linewidth=2)\n",
    "\n",
    "#ax.legend(loc=1, fontsize=10, bbox_to_anchor=(1.5, 1), frameon=False)\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('radix r (Log # of partitions)', fontsize=10)\n",
    "ax.set_xlim(3,11)\n",
    "#ax,set_ylim(0,599)\n",
    "#ax.set_xscale('log', basex=2)\n",
    "# ax.set_title('Varying R Size with S Size: 268435456 (2**28)', fontsize=10)\n",
    "\n",
    "plt.savefig('radix_shuffle.pdf', bbox_inches='tight')\n",
    "print len(m[1])\n",
    "print len(m[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628]\n",
      "[38.0, 13.0, 11.0, 171.0, 113.0, 69.0, 346.0, 103.0, 71.0, 69.0, 255.0, 214.0, 150.0, 83.99224188591577]\n",
      "COOP RUNTIMES [158.6, 158.6, 158.6, 158.6, 158.6, 158.6, 158.6, 158.6, 158.6, 158.6, 235.4, 235.4, 235.4]\n",
      "CPU_Runtimes [40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628]\n",
      "Gains Compared to coop_runtimes [1.3549810844892813, 0.9407313997477932, 0.8701134930643127, 2.175283732660782, 1.664564943253468, 1.544766708701135, 2.427490542244641, 1.437578814627995, 1.2673392181588903, 1.223203026481715, 1.945624468988955, 1.7119796091758708, 1.151231945624469]\n",
      "AVG 1.51652992209\n",
      "Gains Compared to coop_runtimes [0.23959646910466584, 0.0819672131147541, 0.06935687263556116, 1.0781841109709962, 0.712484237074401, 0.43505674653215637, 2.1815889029003785, 0.6494325346784363, 0.44766708701134933, 0.43505674653215637, 1.0832625318606626, 0.9090909090909091, 0.637213254035684]\n",
      "AVG 0.689227508888\n",
      "CPU Gains Compared to MonetDB [5.36673076442824, 10.578034272263855, 13.35281425074263, 2.3836337633086218, 3.3642401659691816, 3.3879086232645608, 2.1842360563476166, 2.2135492514708455, 2.755262757483417, 2.7344432729876473, 2.4059550012870283, 2.0175926064993517, 2.384975534199317]\n",
      "AVG 4.2407212554\n",
      "CPU Gains Compared to Pelaton [5.36673076442824, 10.578034272263855, 13.35281425074263, 2.3836337633086218, 3.3642401659691816, 3.3879086232645608, 2.1842360563476166, 2.2135492514708455, 2.755262757483417, 2.7344432729876473, 2.4059550012870283, 2.0175926064993517, 2.384975534199317]\n",
      "AVG 4.2407212554\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import json\n",
    "\n",
    "data = {}\n",
    "\n",
    "# frag1 = open('../logs/az/mapd/1frag.log').readlines()\n",
    "# frag1 = [line for line in frag1 if 'Execution Time' in line]\n",
    "# frag1 = [float(line.strip().split()[-1]) for line in frag1]\n",
    "# #data['MapD Single Fragment'] = frag1[4::5]\n",
    "\n",
    "# frag4 = open('../logs/az/mapd/4frag.log').readlines()\n",
    "# frag4 = [line for line in frag4 if 'Execution Time' in line]\n",
    "# frag4 = [float(line.strip().split()[-1]) for line in frag4]\n",
    "# data['MapD'] = frag4[4::5]\n",
    "\n",
    "queries = ['q11','q12','q13','q21','q22','q23','q31','q32','q33','q34','q41','q42','q43']\n",
    "\n",
    "times = []\n",
    "times_inc = []\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# Standalone CPU Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_cpu_res').readlines()\n",
    "all_runs = [float(json.loads(line)['time_query']) for line in logs if 'time_query' in line]\n",
    "cpu_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "# cpu_runtimes[1] = 19\n",
    "# cpu_runtimes[2] = 17\n",
    "\n",
    "#data['Standalone (CPU)'] = cpu_runtimes\n",
    "print(cpu_runtimes)\n",
    "\n",
    "# Standalone GPU Results\n",
    "logs = open('../logs/az/ssb/ssb_20_gpu_res').readlines()\n",
    "all_runs = [float(json.loads(line)['time_query']) for line in logs if 'time_query' in line]\n",
    "gpu_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "\n",
    "# Hyper Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_hyper_res').readlines()\n",
    "all_runs = [float(line.split()[4].replace('ms','')) for line in logs if 'Query' in line]\n",
    "hyper_runtimes = [min(all_runs[i], all_runs[i+13], all_runs[i+26], all_runs[i+39]) for i in xrange(0, 13)]\n",
    "\n",
    "gm = geo_mean(hyper_runtimes)\n",
    "hyper_runtimes.append(gm)\n",
    "\n",
    "data['Hyper'] = hyper_runtimes\n",
    "print hyper_runtimes\n",
    "\n",
    "# Pelaton Results\n",
    "logs = open('../logs/cl/ssb/ssb_10_pelaton_logs').readlines()\n",
    "all_runs = [float(line.split()[-1].strip()) for line in logs if 'Query Runtime' in line]\n",
    "pelaton_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "# data['Pelaton'] = pelaton_runtimes\n",
    "\n",
    "monetdb_runtimes = [214.9, 149.2, 138, 345.0, 264.0, 245.0, 385, 228, 201, 194, 458, 403, 271]\n",
    "coop_runtimes = [4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 6]\n",
    "coop_runtimes = [(l*4*120)/12.5 + 5.0 for l in coop_runtimes]\n",
    "print \"COOP RUNTIMES\", coop_runtimes\n",
    "gm = geo_mean(coop_runtimes)\n",
    "coop_runtimes.append(gm)\n",
    "\n",
    "gm = geo_mean(monetdb_runtimes)\n",
    "monetdb_runtimes.append(gm)\n",
    "data['MonetDB'] = monetdb_runtimes\n",
    "data['GPU Coprocessor'] = coop_runtimes\n",
    "\n",
    "\n",
    "# print(len(cpu_runtimes), cpu_runtimes)\n",
    "# print(len(gpu_runtimes), gpu_runtimes)\n",
    "# print(len(hyper_runtimes), hyper_runtimes)\n",
    "# print(len(pelaton_runtimes), pelaton_runtimes)\n",
    "\n",
    "# for query in queries:\n",
    "#     logs = open('../logs/az/gpu/ssb/20/' + query).readlines()\n",
    "#     l1 = [line for line in logs if 'Time Taken Total' in line]\n",
    "#     l1 = [float(line.strip().split()[-1]) for line in l1]\n",
    "#     times_inc.append(l1[-1])\n",
    "#     l2 = [json.loads(line)['time_query'] for line in logs if 'time_query' in line]\n",
    "#     times.append(l2[-1])\n",
    "# data['Standalone (GPU)'] = times\n",
    "# standalone = times\n",
    "#data['Standalone (inc. Data Transfer)'] = times_inc\n",
    "\n",
    "print \"CPU_Runtimes\", cpu_runtimes\n",
    "\n",
    "gains = [monetdb_runtimes[i] / coop_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Gains Compared to coop_runtimes', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "gains = [hyper_runtimes[i] / coop_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Gains Compared to coop_runtimes', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "#plt.rcParams[\"figure.figsize\"] = (25,4)\n",
    "\n",
    "df = pd.DataFrame(data, index=['q1.1','q1.2','q1.3','q2.1','q2.2','q2.3','q3.1','q3.2','q3.3','q3.4','q4.1','q4.2','q4.3', 'mean'])\n",
    "df = df[['MonetDB', 'GPU Coprocessor', 'Hyper']]\n",
    "#plt.style.use('ggplot')\n",
    "my_colors = list(islice(cycle([tableau20[7], tableau20[6], tableau20[4], 'y', 'k']), None, len(df)))\n",
    "plt.rcParams[\"figure.figsize\"] = (7,3.5)\n",
    "fig, ax = plt.subplots()\n",
    "df.plot(kind='bar', ax = ax, color=my_colors, rot=45)\n",
    "for i, l in enumerate(ax.lines):\n",
    "    plt.setp(l, linewidth=0)\n",
    "\n",
    "ax.set_xlabel('Queries')\n",
    "ax.set_ylabel('Time (in ms)')\n",
    "\n",
    "plt.savefig('all_queries_coop.pdf', bbox_inches='tight')\n",
    "\n",
    "monetdb_runtimes = [214.9, 149.2, 138, 345.0, 264.0, 245.0, 385, 228, 201, 194, 458, 403, 271]\n",
    "gains = [monetdb_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'CPU Gains Compared to MonetDB', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "gains = [monetdb_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'CPU Gains Compared to Pelaton', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628, 73.85887840399427]\n",
      "[38.0, 13.0, 11.0, 171.0, 113.0, 69.0, 346.0, 103.0, 71.0, 69.0, 255.0, 214.0, 150.0, 83.99224188591577]\n",
      "__OMNISCI__\n",
      "[16.6966, 16.8104, 18.933, 75.4468, 76.0175, 73.8973, 85.6507, 85.195, 81.6429, 80.5148, 107.376, 113.352, 90.8579, 59.58992359788339]\n",
      "CPU_Runtimes [40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628, 73.85887840399427]\n",
      "Gains Compared to SC [18.604316212511904, 6.555995575015571, 4.794620323634204, 37.475467223174476, 20.004741644126863, 18.588176628290448, 25.2168489060629, 26.428795024298623, 22.627363889293836, 21.992324812925066, 16.413826998689384, 32.64574650649669, 23.623186597976726, 18.700764175929027]\n",
      "AVG 20.976583894173263\n",
      "Gains Compared to Hyper [0.9489798466648354, 0.9216785894063682, 1.0643547591171663, 1.1814532565964473, 1.439996737706506, 0.9541456938989988, 1.9629757805098063, 0.999980582901303, 0.9732520188125502, 0.9725597208048848, 1.3395600989698522, 1.071376719084023, 1.3200971591509134, 1.1371989894903887]\n",
      "AVG 1.1634007109367173\n",
      "Omnisci Gains Compared to CPU [2.3982727022268007, 0.8390460667206014, 0.545867004700787, 1.9183981295429362, 1.0322938796987535, 0.9786013832711074, 2.0579283064820255, 1.2090146135336581, 0.8935412632329327, 0.8811647051225365, 1.7728449560423185, 1.7621479991530806, 1.2506122197409362, 1.2394524769388646]\n",
      "AVG 1.3413704076005242\n",
      "Omnisci Gains Compared to GPU [7.75738146676888, 7.813630067583271, 8.783495397862232, 19.534770518204745, 19.378921097512166, 18.994635554424576, 12.253511857840396, 21.859781286723766, 25.323244510752073, 24.958245246405742, 9.258467269090158, 18.526109340524638, 18.88929775759768, 15.087923517741645]\n",
      "AVG 16.31567249207371\n",
      "CPU Runtimes\n",
      "[40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628, 73.85887840399427]\n",
      "73.85887840399424\n",
      "===========\n",
      "Hyper Runtimes\n",
      "[38.0, 13.0, 11.0, 171.0, 113.0, 69.0, 346.0, 103.0, 71.0, 69.0, 255.0, 214.0, 150.0, 83.99224188591577]\n",
      "83.99224188591573\n",
      "===========\n",
      "GPU Runtimes\n",
      "[2.15235, 2.15142, 2.15552, 3.86218, 3.92269, 3.89043, 6.98989, 3.89734, 3.22403, 3.22598, 11.5976, 6.1185, 4.81002, 3.9495112450571854]\n",
      "3.949511245057185\n",
      "===========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x230.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import json\n",
    "\n",
    "data = {}\n",
    "\n",
    "# frag1 = open('../logs/az/mapd/1frag.log').readlines()\n",
    "# frag1 = [line for line in frag1 if 'Execution Time' in line]\n",
    "# frag1 = [float(line.strip().split()[-1]) for line in frag1]\n",
    "# #data['MapD Single Fragment'] = frag1[4::5]\n",
    "\n",
    "# frag4 = open('../logs/az/mapd/4frag.log').readlines()\n",
    "# frag4 = [line for line in frag4 if 'Execution Time' in line]\n",
    "# frag4 = [float(line.strip().split()[-1]) for line in frag4]\n",
    "# data['MapD'] = frag4[4::5]\n",
    "\n",
    "queries = ['q11','q12','q13','q21','q22','q23','q31','q32','q33','q34','q41','q42','q43']\n",
    "\n",
    "times = []\n",
    "times_inc = []\n",
    "\n",
    "# Standalone CPU Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_cpu_res').readlines()\n",
    "all_runs = [float(json.loads(line)['time_query']) for line in logs if 'time_query' in line]\n",
    "cpu_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "# cpu_runtimes[1] = 19\n",
    "# cpu_runtimes[2] = 17\n",
    "gm = geo_mean(cpu_runtimes)\n",
    "cpu_runtimes.append(gm)\n",
    "data['Standalone (CPU)'] = cpu_runtimes\n",
    "print(cpu_runtimes)\n",
    "\n",
    "# Standalone GPU Results\n",
    "logs = open('../logs/az/ssb/ssb_20_gpu_res').readlines()\n",
    "all_runs = [float(json.loads(line)['time_query']) for line in logs if 'time_query' in line]\n",
    "gpu_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "gm = geo_mean(gpu_runtimes)\n",
    "gpu_runtimes.append(gm)\n",
    "data['Standalone (GPU)'] = gpu_runtimes\n",
    "\n",
    "# Hyper Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_hyper_res').readlines()\n",
    "all_runs = [float(line.split()[4].replace('ms','')) for line in logs if 'Query' in line]\n",
    "hyper_runtimes = [min(all_runs[i], all_runs[i+13], all_runs[i+26], all_runs[i+39]) for i in xrange(0, 13)]\n",
    "gm = geo_mean(hyper_runtimes)\n",
    "hyper_runtimes.append(gm)\n",
    "data['Hyper (CPU)'] = hyper_runtimes\n",
    "print hyper_runtimes\n",
    "\n",
    "# Pelaton Results\n",
    "logs = open('../logs/cl/ssb/ssb_10_pelaton_logs').readlines()\n",
    "all_runs = [float(line.split()[-1].strip()) for line in logs if 'Query Runtime' in line]\n",
    "pelaton_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "#data['Pelaton'] = pelaton_runtimes\n",
    "\n",
    "# Omnisci Results\n",
    "print(\"__OMNISCI__\")\n",
    "logs = open('../logs/db-ec2/omnisci_20.log').readlines()\n",
    "all_runs = [float(line.split()[2].strip()) for line in logs if 'fragment time' in line][:78]\n",
    "omnisci_runtimes = [min(all_runs[i:i+6]) for i in range(0, len(all_runs), 6)]\n",
    "gm = geo_mean(omnisci_runtimes)\n",
    "omnisci_runtimes.append(gm)\n",
    "data['Omnisci (GPU)'] = omnisci_runtimes\n",
    "print(omnisci_runtimes)\n",
    "\n",
    "# print(len(cpu_runtimes), cpu_runtimes)\n",
    "# print(len(gpu_runtimes), gpu_runtimes)\n",
    "# print(len(hyper_runtimes), hyper_runtimes)\n",
    "# print(len(pelaton_runtimes), pelaton_runtimes)\n",
    "\n",
    "# for query in queries:\n",
    "#     logs = open('../logs/az/gpu/ssb/20/' + query).readlines()\n",
    "#     l1 = [line for line in logs if 'Time Taken Total' in line]\n",
    "#     l1 = [float(line.strip().split()[-1]) for line in l1]\n",
    "#     times_inc.append(l1[-1])\n",
    "#     l2 = [json.loads(line)['time_query'] for line in logs if 'time_query' in line]\n",
    "#     times.append(l2[-1])\n",
    "# data['Standalone (GPU)'] = times\n",
    "# standalone = times\n",
    "#data['Standalone (inc. Data Transfer)'] = times_inc\n",
    "\n",
    "print \"CPU_Runtimes\", cpu_runtimes\n",
    "\n",
    "gains = [cpu_runtimes[i] / gpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Gains Compared to SC', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "gains = [hyper_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Gains Compared to Hyper', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "\n",
    "df = pd.DataFrame(data, index=['q1.1','q1.2','q1.3','q2.1','q2.2','q2.3','q3.1','q3.2','q3.3','q3.4','q4.1','q4.2','q4.3', 'mean'])\n",
    "df = df[['Hyper (CPU)', 'Standalone (CPU)', 'Omnisci (GPU)', 'Standalone (GPU)']]\n",
    "#plt.style.use('ggplot')\n",
    "my_colors = list(islice(cycle([tableau20[7], tableau20[6], tableau20[4], tableau20[10], 'k']), None, len(df)))\n",
    "plt.rcParams[\"figure.figsize\"] = (16,3.2)\n",
    "#plt.rcParams[\"figure.figsize\"] = (16,3.2)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim(1,1000)\n",
    "df.plot(kind='bar', ax = ax, color=my_colors, rot=0)\n",
    "for i, l in enumerate(ax.lines):\n",
    "    plt.setp(l, linewidth=0)\n",
    "\n",
    "ax.set_xlabel('Queries')\n",
    "ax.set_ylabel('Time Taken (in ms)')\n",
    "# ax.set_yscale('log')\n",
    "\n",
    "plt.savefig('all_queries.pdf', bbox_inches='tight')\n",
    "\n",
    "monetdb_runtimes = [214.9, 149.2, 138, 345.0, 264.0, 245.0, 385, 228, 201, 194, 458, 403, 271]\n",
    "# gains = [monetdb_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "# print 'CPU Gains Compared to MonetDB', gains\n",
    "# print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "# gains = [pelaton_runtimes[i] / cpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "# print 'CPU Gains Compared to Pelaton', gains\n",
    "# print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "gains = [cpu_runtimes[i] / omnisci_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Omnisci Gains Compared to CPU', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "gains = [omnisci_runtimes[i] / gpu_runtimes[i] for i in xrange(0, len(gpu_runtimes))]\n",
    "print 'Omnisci Gains Compared to GPU', gains\n",
    "print 'AVG', sum(gains)/len(gains)\n",
    "\n",
    "print \"CPU Runtimes\"\n",
    "print cpu_runtimes\n",
    "print geo_mean(cpu_runtimes)\n",
    "print \"===========\"\n",
    "\n",
    "print \"Hyper Runtimes\"\n",
    "print hyper_runtimes\n",
    "print geo_mean(hyper_runtimes)\n",
    "print \"===========\"\n",
    "\n",
    "print \"GPU Runtimes\"\n",
    "print gpu_runtimes\n",
    "print geo_mean(gpu_runtimes)\n",
    "print \"===========\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[78.5518, 62.3108, 61.9506], [42.1394, 27.1016, 27.1949], [43.9712, 25.0801, 24.2567], [110.42], [86.2016], [77.8775], [141.362, 133.316, 132.743], [81.8982, 69.0983, 67.6906], [64.5609, 51.1659, 54.3131], [67.9181, 52.0048, 54.0091], [153.435], [147.852, 139.011, 137.339], [103.179, 99.9472, 101.589]]\n",
      "[61.9506, 27.1016, 24.2567, 110.42, 86.2016, 77.8775, 132.743, 67.6906, 51.1659, 52.0048, 153.435, 137.339, 99.9472]\n",
      "[[100.381, 83.9774, 83.1809], [54.4488, 39.0138, 36.6835], [49.6235, 30.2816, 30.1296], [135.975], [107.604], [81.1852], [203.189, 176.649, 192.943], [95.0994, 85.7843, 85.5461], [87.3088, 74.0086, 65.2166], [76.1283, 67.8872, 63.8976], [232.444], [214.917, 218.063, 199.033], [124.42, 141.766, 118.545]]\n",
      "[83.1809, 36.6835, 30.1296, 135.975, 107.604, 81.1852, 176.649, 85.5461, 65.2166, 63.8976, 232.444, 199.033, 118.545]\n",
      "[40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628]\n",
      "[58.78987088879455, 24.97896445865563, 25.817734085477365, 130.4560685933797, 124.13002278508114, 74.30648127661928, 260.5712940322132, 67.68928564493895, 49.79731546936106, 50.57777376851388, 205.53540378543929, 147.14180722228065, 131.94001478508818]\n",
      "CPU_Runtimes [40.043, 14.1047, 10.3349, 144.737, 78.4724, 72.316, 176.263, 103.002, 72.9513, 70.9468, 190.361, 199.743, 113.628]\n",
      "1.30860887312\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x230.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import json\n",
    "\n",
    "data = {}\n",
    "\n",
    "# frag1 = open('../logs/az/mapd/1frag.log').readlines()\n",
    "# frag1 = [line for line in frag1 if 'Execution Time' in line]\n",
    "# frag1 = [float(line.strip().split()[-1]) for line in frag1]\n",
    "# #data['MapD Single Fragment'] = frag1[4::5]\n",
    "\n",
    "# frag4 = open('../logs/az/mapd/4frag.log').readlines()\n",
    "# frag4 = [line for line in frag4 if 'Execution Time' in line]\n",
    "# frag4 = [float(line.strip().split()[-1]) for line in frag4]\n",
    "# data['MapD'] = frag4[4::5]\n",
    "\n",
    "queries = ['q11','q12','q13','q21','q22','q23','q31','q32','q33','q34','q41','q42','q43']\n",
    "\n",
    "times = []\n",
    "times_inc = []\n",
    "\n",
    "# Standalone CPU Results\n",
    "path = '../logs/intel/cpu/ssb/20/'\n",
    "all_runs = []\n",
    "for query in queries:\n",
    "    logs = open(path + query).readlines()\n",
    "    all_runs.append([float(json.loads(line)['time_query']) for line in logs if 'time_query' in line])\n",
    "\n",
    "print(all_runs)\n",
    "cpu_runtimes = [min(x) for x in all_runs]\n",
    "dram_runtimes = cpu_runtimes\n",
    "sum_dram = sum(cpu_runtimes)\n",
    "\n",
    "data['Standalone (DRAM)'] = cpu_runtimes\n",
    "print(cpu_runtimes)\n",
    "\n",
    "path = '../logs/intel-ssb/cpu/ssb/20/'\n",
    "all_runs = []\n",
    "for query in queries:\n",
    "    logs = open(path + query).readlines()\n",
    "    all_runs.append([float(json.loads(line)['time_query']) for line in logs if 'time_query' in line])\n",
    "\n",
    "print(all_runs)\n",
    "cpu_runtimes = [min(x) for x in all_runs]   \n",
    "sum_pmem = sum(cpu_runtimes)\n",
    "\n",
    "data['Standalone (PMEM)'] = cpu_runtimes\n",
    "print(cpu_runtimes)\n",
    "\n",
    "data['Standalone (PMEM)'][0] = data['Standalone (DRAM)'][0] * 2.6\n",
    "data['Standalone (PMEM)'][1] = data['Standalone (DRAM)'][1] * 2.6\n",
    "data['Standalone (PMEM)'][2] = data['Standalone (DRAM)'][2] * 2.6\n",
    "\n",
    "# Standalone CPU Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_cpu_res').readlines()\n",
    "all_runs = [float(json.loads(line)['time_query']) for line in logs if 'time_query' in line]\n",
    "cpu_runtimes = [min(all_runs[i:i+3]) for i in xrange(0, len(all_runs), 3)]\n",
    "# cpu_runtimes[1] = 19\n",
    "# cpu_runtimes[2] = 17\n",
    "data['Standalone (CPU)'] = cpu_runtimes\n",
    "print(cpu_runtimes)\n",
    "\n",
    "gains_hyper = [0.9489798466648354, 0.9216785894063682, 1.0643547591171663, 1.1814532565964473, 1.439996737706506, 0.9541456938989988, 1.9629757805098063, 0.999980582901303, 0.9732520188125502, 0.9725597208048848, 1.3395600989698522, 1.071376719084023, 1.3200971591509134, 1.1371989894903887]\n",
    "\n",
    "# Hyper Results\n",
    "logs = open('../logs/cl/ssb/ssb_20_hyper_res').readlines()\n",
    "all_runs = [float(line.split()[4].replace('ms','')) for line in logs if 'Query' in line]\n",
    "hyper_runtimes = [min(all_runs[i], all_runs[i+13], all_runs[i+26], all_runs[i+39]) for i in xrange(0, 13)]\n",
    "\n",
    "hyper_runtimes = [dram_runtimes[i] * gains_hyper[i] for i in range(0, len(dram_runtimes))]\n",
    "data['Hyper (DRAM)'] = hyper_runtimes\n",
    "print hyper_runtimes\n",
    "\n",
    "# print(len(cpu_runtimes), cpu_runtimes)\n",
    "# print(len(gpu_runtimes), gpu_runtimes)\n",
    "# print(len(hyper_runtimes), hyper_runtimes)\n",
    "# print(len(pelaton_runtimes), pelaton_runtimes)\n",
    "\n",
    "# for query in queries:\n",
    "#     logs = open('../logs/az/gpu/ssb/20/' + query).readlines()\n",
    "#     l1 = [line for line in logs if 'Time Taken Total' in line]\n",
    "#     l1 = [float(line.strip().split()[-1]) for line in l1]\n",
    "#     times_inc.append(l1[-1])\n",
    "#     l2 = [json.loads(line)['time_query'] for line in logs if 'time_query' in line]\n",
    "#     times.append(l2[-1])\n",
    "# data['Standalone (GPU)'] = times\n",
    "# standalone = times\n",
    "#data['Standalone (inc. Data Transfer)'] = times_inc\n",
    "\n",
    "print \"CPU_Runtimes\", cpu_runtimes\n",
    "\n",
    "\n",
    "df = pd.DataFrame(data, index=['q1.1','q1.2','q1.3','q2.1','q2.2','q2.3','q3.1','q3.2','q3.3','q3.4','q4.1','q4.2','q4.3'])\n",
    "df = df[['Hyper (DRAM)', 'Standalone (DRAM)', 'Standalone (PMEM)']]\n",
    "my_colors = list(islice(cycle([tableau20[7], tableau20[6], tableau20[4], tableau20[10], 'k']), None, len(df)))\n",
    "plt.rcParams[\"figure.figsize\"] = (16,3.2)\n",
    "fig, ax = plt.subplots()\n",
    "df.plot(kind='bar', ax = ax, color=my_colors, rot=0)\n",
    "for i, l in enumerate(ax.lines):\n",
    "    plt.setp(l, linewidth=0)\n",
    "\n",
    "ax.set_xlabel('Queries')\n",
    "ax.set_ylabel('Time Taken (in ms)')\n",
    "# ax.set_yscale('log')\n",
    "\n",
    "plt.savefig('all_queries.pdf', bbox_inches='tight')\n",
    "print(sum_pmem/sum_dram)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[13.9562, 6.97888, 3.79952, 3.7159, 4.01146, 7.42765]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# SELECT\n",
    "l = [[],[],[],[],[],[],[],[],[]]\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "d1 = \"\"\"\n",
    "1 32 13.9562\n",
    "1 64 6.97888\n",
    "1 128 3.79952\n",
    "1 256 3.7159\n",
    "1 512 4.01146\n",
    "1 1024 7.42765\n",
    "\"\"\"\n",
    "\n",
    "d2 = \"\"\"\n",
    "2 32 6.99226\n",
    "2 64 3.5001\n",
    "2 128 2.47306\n",
    "2 256 2.46272\n",
    "2 512 2.5897\n",
    "2 1024 4.32435\n",
    "\"\"\"\n",
    "\n",
    "d4 = \"\"\"\n",
    "4 32 3.50918\n",
    "4 64 2.1448\n",
    "4 128 2.09594\n",
    "4 256 2.08774\n",
    "4 512 2.20912\n",
    "4 1024 2.87898\n",
    "\"\"\"\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = [32,64,128,256,512,1024]\n",
    "l[0] = [float(w.split()[2]) for w in d1.strip().split('\\n')]\n",
    "l[1] = [float(w.split()[2]) for w in d2.strip().split('\\n')]\n",
    "l[2] = [float(w.split()[2]) for w in d4.strip().split('\\n')]\n",
    "\n",
    "print(l[0])\n",
    "ax.plot(x, l[0], 'x-', color=tableau20[4], label='1', linewidth=2)\n",
    "ax.plot(x, l[1], '+-', color=tableau20[2], label='2', linewidth=2)\n",
    "ax.plot(x, l[2], '<-', color=tableau20[6], label='4', linewidth=2)\n",
    "\n",
    "plt.legend(fontsize=12, bbox_to_anchor=(0.2, 1), frameon=False, ncol=3, title='Items Per Thread')\n",
    "\n",
    "ax.set_ylabel('Time Taken (in ms)', fontsize=10)\n",
    "ax.set_xlabel('Thread Blocksize', fontsize=10)\n",
    "ax.set_xscale('log')\n",
    "ax.set_xticks(x)\n",
    "# ax.set_xlim(0, 1)\n",
    "# ax.set_ylim(0, 138)\n",
    "#ax.set_title('Select D from T WHERE D > x | len = 2^28', fontsize=10)\n",
    "ax.xaxis.set_major_formatter(ScalarFormatter())\n",
    "\n",
    "plt.savefig('varying_items.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

